Effective harmonic potentials: insights into the internal cooperativity and sequence-specificity of protein dynamics

The proper biological functioning of proteins often relies on the occurrence of coordinated fluctuations around their native structure, or of wider and sometimes highly elaborated motions. Coarse-grained elastic-network descriptions are known to capture essential aspects of conformational dynamics in proteins, but have so far remained mostly phenomenological, and unable to account for the chemical specificities of amino acids. Here, we propose a method to derive residue- and distance-specific effective harmonic potentials from the statistical analysis of an extensive dataset of NMR conformational ensembles. These potentials constitute dynamical counterparts to the mean-force statistical potentials commonly used for static analyses of protein structures. In the context of the elastic network model, they yield a strongly improved description of the cooperative aspects of residue motions, and give the opportunity to systematically explore the influence of sequence details on protein dynamics.

==> anc/SuppTable2_dENM.txt <==
# Spring constants for the dENM
# The first two columns correspond to the lower and upper boundaries of the distance interval (in Ang.)
# The last column corresponds to the value of the spring constant in that distance interval
# Bonded interactions are described with a larger value of the spring constant (kappa = 46.83)
[  0.0 ,  4.0 [     kappa(d)=  4.683
[  4.0 ,  4.5 [     kappa(d)=  3.897
[  4.5 ,  5.0 [     kappa(d)=  3.518
[  5.0 ,  5.5 [     kappa(d)=  6.616
[  5.5 ,  6.0 [     kappa(d)=  2.024
[  6.0 ,  6.5 [     kappa(d)=  1.000
[  6.5 ,  7.0 [     kappa(d)=  0.592
[  7.0 ,  7.5 [     kappa(d)=  0.067
[  7.5 ,  8.0 [     kappa(d)=  0.033
[  8.0 ,  8.5 [     kappa(d)=  0.035
[  8.5 ,  9.0 [     kappa(d)=  0.052
[  9.0 ,  9.5 [     kappa(d)=  0.037
[  9.5 , 10.0 [     kappa(d)=  0.042
[ 10.0 , 10.5 [     kappa(d)=  0.034
[ 10.5 , 11.0 [     kappa(d)=  0.020
[ 11.0 , 11.5 [     kappa(d)=  0.013
[ 11.5 , 12.0 [     kappa(d)=  0.010
[ 12.0 , 12.5 [     kappa(d)=  0.008
[ 12.5 , 13.0 [     kappa(d)=  0.006
[ 13.0 , 13.5 [     kappa(d)=  0.005
[ 13.5 , 14.0 [     kappa(d)=  0.004
[ 14.0 , 14.5 [     kappa(d)=  0.003
[ 14.5 , 15.0 [     kappa(d)=  0.002
[ 15.0 , 15.5 [     kappa(d)=  0.002
[ 15.5 , 16.0 [     kappa(d)=  0.001
[ 16.0 , 16.5 [     kappa(d)=  0.001
[ 16.5 ,  inf [     kappa(d)=  0.000


==> anc/SuppTable3_sENM10.txt <==
# Spring constants for the sENM10
# The first two columns correspond to the amino acid types of the two residues (one letter code)
# The last column corresponds to the value of the spring constant
# Residues separated by a distance > 10 Ang. are not connected (kappa=0.0)
# Bonded interactions are described with a larger value of the spring constant (kappa = 10.00)
A A     kappa(s)=  0.885
A C     kappa(s)=  0.894
A D     kappa(s)=  0.776
A E     kappa(s)=  0.851
A F     kappa(s)=  1.220
A G     kappa(s)=  0.481
A H     kappa(s)=  0.647
A I     kappa(s)=  1.770
A K     kappa(s)=  0.957
A L     kappa(s)=  1.500
A M     kappa(s)=  0.939
A N     kappa(s)=  0.765
A P     kappa(s)=  0.577
A Q     kappa(s)=  0.960
A R     kappa(s)=  0.960
A S     kappa(s)=  0.678
A T     kappa(s)=  0.960
A V     kappa(s)=  1.433
A W     kappa(s)=  1.361
A Y     kappa(s)=  1.325
C C     kappa(s)=  1.288
C D     kappa(s)=  0.652
C E     kappa(s)=  0.777
C F     kappa(s)=  1.258
C G     kappa(s)=  0.606
C H     kappa(s)=  0.660
C I     kappa(s)=  1.371
C K     kappa(s)=  0.768
C L     kappa(s)=  1.233
C M     kappa(s)=  1.265
C N     kappa(s)=  0.875
C P     kappa(s)=  0.733
C Q     kappa(s)=  1.043
C R     kappa(s)=  0.818
C S     kappa(s)=  0.596
C T     kappa(s)=  0.994
C V     kappa(s)=  1.239
C W     kappa(s)=  0.980
C Y     kappa(s)=  0.934
D D     kappa(s)=  0.860
D E     kappa(s)=  0.793
D F     kappa(s)=  1.063
D G     kappa(s)=  0.387
D H     kappa(s)=  0.509
D I     kappa(s)=  1.319
D K     kappa(s)=  0.724
D L     kappa(s)=  1.122
D M     kappa(s)=  0.721
D N     kappa(s)=  0.596
D P     kappa(s)=  0.555
D Q     kappa(s)=  0.758
D R     kappa(s)=  0.654
D S     kappa(s)=  0.516
D T     kappa(s)=  0.690
D V     kappa(s)=  1.052
D W     kappa(s)=  0.970
D Y     kappa(s)=  0.858
E E     kappa(s)=  0.766
E F     kappa(s)=  1.325
E G     kappa(s)=  0.408
E H     kappa(s)=  0.655
E I     kappa(s)=  1.499
E K     kappa(s)=  0.924
E L     kappa(s)=  1.590
E M     kappa(s)=  0.878
E N     kappa(s)=  0.841
E P     kappa(s)=  0.597
E Q     kappa(s)=  1.031
E R     kappa(s)=  0.832
E S     kappa(s)=  0.666
E T     kappa(s)=  1.193
E V     kappa(s)=  1.299
E W     kappa(s)=  1.278
E Y     kappa(s)=  1.111
F F     kappa(s)=  1.614
F G     kappa(s)=  0.562
F H     kappa(s)=  0.791
F I     kappa(s)=  2.149
F K     kappa(s)=  1.294
F L     kappa(s)=  1.693
F M     kappa(s)=  1.076
F N     kappa(s)=  1.074
F P     kappa(s)=  0.759
F Q     kappa(s)=  1.166
F R     kappa(s)=  1.090
F S     kappa(s)=  0.889
F T     kappa(s)=  1.192
F V     kappa(s)=  2.009
F W     kappa(s)=  1.910
F Y     kappa(s)=  1.368
G G     kappa(s)=  0.226
G H     kappa(s)=  0.327
G I     kappa(s)=  0.756
G K     kappa(s)=  0.472
G L     kappa(s)=  0.653
G M     kappa(s)=  0.392
G N     kappa(s)=  0.381
G P     kappa(s)=  0.351
G Q     kappa(s)=  0.381
G R     kappa(s)=  0.429
G S     kappa(s)=  0.307
G T     kappa(s)=  0.429
G V     kappa(s)=  0.662
G W     kappa(s)=  0.674
G Y     kappa(s)=  0.617
H H     kappa(s)=  0.628
H I     kappa(s)=  1.287
H K     kappa(s)=  0.740
H L     kappa(s)=  1.056
H M     kappa(s)=  0.661
H N     kappa(s)=  0.528
H P     kappa(s)=  0.493
H Q     kappa(s)=  0.712
H R     kappa(s)=  0.582
H S     kappa(s)=  0.430
H T     kappa(s)=  0.645
H V     kappa(s)=  1.214
H W     kappa(s)=  1.044
H Y     kappa(s)=  0.893
I I     kappa(s)=  2.107
I K     kappa(s)=  1.596
I L     kappa(s)=  1.989
I M     kappa(s)=  1.566
I N     kappa(s)=  1.344
I P     kappa(s)=  1.163
I Q     kappa(s)=  1.754
I R     kappa(s)=  1.437
I S     kappa(s)=  1.216
I T     kappa(s)=  1.764
I V     kappa(s)=  2.293
I W     kappa(s)=  2.259
I Y     kappa(s)=  1.734
K K     kappa(s)=  0.981
K L     kappa(s)=  1.336
K M     kappa(s)=  0.941
K N     kappa(s)=  0.813
K P     kappa(s)=  0.639
K Q     kappa(s)=  0.853
K R     kappa(s)=  0.791
K S     kappa(s)=  0.583
K T     kappa(s)=  0.815
K V     kappa(s)=  1.571
K W     kappa(s)=  1.420
K Y     kappa(s)=  1.199
L L     kappa(s)=  1.611
L M     kappa(s)=  1.314
L N     kappa(s)=  1.142
L P     kappa(s)=  0.857
L Q     kappa(s)=  1.182
L R     kappa(s)=  1.259
L S     kappa(s)=  0.914
L T     kappa(s)=  1.388
L V     kappa(s)=  1.792
L W     kappa(s)=  1.748
L Y     kappa(s)=  1.665
M M     kappa(s)=  1.074
M N     kappa(s)=  0.746
M P     kappa(s)=  0.546
M Q     kappa(s)=  0.918
M R     kappa(s)=  0.899
M S     kappa(s)=  0.691
M T     kappa(s)=  0.774
M V     kappa(s)=  1.418
M W     kappa(s)=  1.186
M Y     kappa(s)=  1.101
N N     kappa(s)=  0.689
N P     kappa(s)=  0.502
N Q     kappa(s)=  0.684
N R     kappa(s)=  0.713
N S     kappa(s)=  0.576
N T     kappa(s)=  0.771
N V     kappa(s)=  0.908
N W     kappa(s)=  0.940
N Y     kappa(s)=  0.931
P P     kappa(s)=  0.523
P Q     kappa(s)=  0.552
P R     kappa(s)=  0.825
P S     kappa(s)=  0.428
P T     kappa(s)=  0.571
P V     kappa(s)=  0.908
P W     kappa(s)=  1.026
P Y     kappa(s)=  1.717
Q Q     kappa(s)=  0.665
Q R     kappa(s)=  0.825
Q S     kappa(s)=  0.577
Q T     kappa(s)=  0.817
Q V     kappa(s)=  1.158
Q W     kappa(s)=  1.160
Q Y     kappa(s)=  1.250
R R     kappa(s)=  0.759
R S     kappa(s)=  0.559
R T     kappa(s)=  0.758
R V     kappa(s)=  1.930
R W     kappa(s)=  1.186
R Y     kappa(s)=  1.113
S S     kappa(s)=  0.399
S T     kappa(s)=  0.674
S V     kappa(s)=  1.039
S W     kappa(s)=  0.803
S Y     kappa(s)=  0.887
T T     kappa(s)=  0.901
T V     kappa(s)=  1.335
T W     kappa(s)=  1.232
T Y     kappa(s)=  1.301
V V     kappa(s)=  1.976
V W     kappa(s)=  1.678
V Y     kappa(s)=  1.884
W W     kappa(s)=  1.020
W Y     kappa(s)=  1.504
Y Y     kappa(s)=  1.275


==> anc/SuppTable4_sENM13.txt <==
# Spring constants for the sENM13
# The first two columns correspond to the amino acid types of the two residues (one letter code)
# The last column corresponds to the value of the spring constant
# Residues separated by a distance > 13 Ang. are not connected (kappa=0.0)
# Bonded interactions are described with a larger value of the spring constant (kappa = 10.00)
A A     kappa(s)=  0.879
A C     kappa(s)=  0.860
A D     kappa(s)=  0.731
A E     kappa(s)=  0.914
A F     kappa(s)=  1.528
A G     kappa(s)=  0.479
A H     kappa(s)=  0.680
A I     kappa(s)=  1.592
A K     kappa(s)=  0.955
A L     kappa(s)=  1.360
A M     kappa(s)=  0.995
A N     kappa(s)=  0.744
A P     kappa(s)=  0.570
A Q     kappa(s)=  0.839
A R     kappa(s)=  0.896
A S     kappa(s)=  0.593
A T     kappa(s)=  0.918
A V     kappa(s)=  1.325
A W     kappa(s)=  1.259
A Y     kappa(s)=  1.289
C C     kappa(s)=  1.570
C D     kappa(s)=  0.854
C E     kappa(s)=  0.965
C F     kappa(s)=  1.411
C G     kappa(s)=  0.632
C H     kappa(s)=  0.899
C I     kappa(s)=  1.566
C K     kappa(s)=  1.267
C L     kappa(s)=  1.549
C M     kappa(s)=  1.299
C N     kappa(s)=  1.151
C P     kappa(s)=  0.708
C Q     kappa(s)=  1.054
C R     kappa(s)=  0.945
C S     kappa(s)=  0.682
C T     kappa(s)=  0.940
C V     kappa(s)=  1.415
C W     kappa(s)=  1.421
C Y     kappa(s)=  1.245
D D     kappa(s)=  0.621
D E     kappa(s)=  0.711
D F     kappa(s)=  1.139
D G     kappa(s)=  0.404
D H     kappa(s)=  0.494
D I     kappa(s)=  1.339
D K     kappa(s)=  0.739
D L     kappa(s)=  1.124
D M     kappa(s)=  0.664
D N     kappa(s)=  0.615
D P     kappa(s)=  0.519
D Q     kappa(s)=  0.640
D R     kappa(s)=  0.612
D S     kappa(s)=  0.501
D T     kappa(s)=  0.686
D V     kappa(s)=  1.126
D W     kappa(s)=  0.980
D Y     kappa(s)=  0.912
E E     kappa(s)=  0.772
E F     kappa(s)=  1.352
E G     kappa(s)=  0.426
E H     kappa(s)=  0.578
E I     kappa(s)=  1.518
E K     kappa(s)=  0.865
E L     kappa(s)=  1.319
E M     kappa(s)=  0.822
E N     kappa(s)=  0.834
E P     kappa(s)=  0.503
E Q     kappa(s)=  0.779
E R     kappa(s)=  0.728
E S     kappa(s)=  0.544
E T     kappa(s)=  0.917
E V     kappa(s)=  1.327
E W     kappa(s)=  1.124
E Y     kappa(s)=  1.177
F F     kappa(s)=  1.676
F G     kappa(s)=  0.688
F H     kappa(s)=  0.931
F I     kappa(s)=  2.213
F K     kappa(s)=  1.553
F L     kappa(s)=  1.889
F M     kappa(s)=  1.286
F N     kappa(s)=  1.200
F P     kappa(s)=  0.863
F Q     kappa(s)=  1.287
F R     kappa(s)=  1.182
F S     kappa(s)=  1.023
F T     kappa(s)=  1.332
F V     kappa(s)=  2.053
F W     kappa(s)=  1.778
F Y     kappa(s)=  1.564
G G     kappa(s)=  0.258
G H     kappa(s)=  0.326
G I     kappa(s)=  0.812
G K     kappa(s)=  0.505
G L     kappa(s)=  0.628
G M     kappa(s)=  0.444
G N     kappa(s)=  0.425
G P     kappa(s)=  0.361
G Q     kappa(s)=  0.416
G R     kappa(s)=  0.487
G S     kappa(s)=  0.353
G T     kappa(s)=  0.458
G V     kappa(s)=  0.698
G W     kappa(s)=  0.625
G Y     kappa(s)=  0.652
H H     kappa(s)=  0.439
H I     kappa(s)=  1.330
H K     kappa(s)=  0.699
H L     kappa(s)=  0.915
H M     kappa(s)=  0.601
H N     kappa(s)=  0.488
H P     kappa(s)=  0.420
H Q     kappa(s)=  0.646
H R     kappa(s)=  0.623
H S     kappa(s)=  0.453
H T     kappa(s)=  0.672
H V     kappa(s)=  1.068
H W     kappa(s)=  0.746
H Y     kappa(s)=  0.993
I I     kappa(s)=  2.184
I K     kappa(s)=  1.588
I L     kappa(s)=  1.866
I M     kappa(s)=  1.569
I N     kappa(s)=  1.429
I P     kappa(s)=  1.028
I Q     kappa(s)=  1.505
I R     kappa(s)=  1.465
I S     kappa(s)=  1.206
I T     kappa(s)=  1.644
I V     kappa(s)=  2.348
I W     kappa(s)=  1.997
I Y     kappa(s)=  1.794
K K     kappa(s)=  1.006
K L     kappa(s)=  1.430
K M     kappa(s)=  1.035
K N     kappa(s)=  0.825
K P     kappa(s)=  0.597
K Q     kappa(s)=  0.781
K R     kappa(s)=  0.810
K S     kappa(s)=  0.633
K T     kappa(s)=  0.872
K V     kappa(s)=  1.372
K W     kappa(s)=  1.424
K Y     kappa(s)=  1.280
L L     kappa(s)=  1.629
L M     kappa(s)=  1.170
L N     kappa(s)=  1.233
L P     kappa(s)=  0.747
L Q     kappa(s)=  1.208
L R     kappa(s)=  1.199
L S     kappa(s)=  0.868
L T     kappa(s)=  1.330
L V     kappa(s)=  1.709
L W     kappa(s)=  1.610
L Y     kappa(s)=  1.714
M M     kappa(s)=  1.103
M N     kappa(s)=  0.819
M P     kappa(s)=  0.479
M Q     kappa(s)=  0.753
M R     kappa(s)=  0.898
M S     kappa(s)=  0.628
M T     kappa(s)=  0.779
M V     kappa(s)=  1.429
M W     kappa(s)=  1.120
M Y     kappa(s)=  1.166
N N     kappa(s)=  0.771
N P     kappa(s)=  0.434
N Q     kappa(s)=  0.724
N R     kappa(s)=  0.634
N S     kappa(s)=  0.516
N T     kappa(s)=  0.795
N V     kappa(s)=  1.052
N W     kappa(s)=  1.032
N Y     kappa(s)=  1.017
P P     kappa(s)=  0.450
P Q     kappa(s)=  0.496
P R     kappa(s)=  0.472
P S     kappa(s)=  0.422
P T     kappa(s)=  0.567
P V     kappa(s)=  0.850
P W     kappa(s)=  0.746
P Y     kappa(s)=  0.852
Q Q     kappa(s)=  0.683
Q R     kappa(s)=  0.781
Q S     kappa(s)=  0.542
Q T     kappa(s)=  0.669
Q V     kappa(s)=  1.235
Q W     kappa(s)=  1.175
Q Y     kappa(s)=  1.314
R R     kappa(s)=  0.723
R S     kappa(s)=  0.488
R T     kappa(s)=  0.735
R V     kappa(s)=  1.230
R W     kappa(s)=  1.249
R Y     kappa(s)=  1.060
S S     kappa(s)=  0.368
S T     kappa(s)=  0.604
S V     kappa(s)=  0.926
S W     kappa(s)=  0.744
S Y     kappa(s)=  0.900
T T     kappa(s)=  0.749
T V     kappa(s)=  1.276
T W     kappa(s)=  1.209
T Y     kappa(s)=  1.315
V V     kappa(s)=  1.992
V W     kappa(s)=  1.958
V Y     kappa(s)=  1.818
W W     kappa(s)=  1.285
W Y     kappa(s)=  1.892
Y Y     kappa(s)=  1.519


==> anc/SuppTable5_sdENM.txt <==
# Spring constants for the sdENM
# The first two columns correspond to the amino acid types of the two residues (one letter code)
# The next two columns correspond to the lower and upper boundaries of the distance interval (in Ang.)
# The last column corresponds to the value of the spring constant in that distance interval
# Bonded interactions are described with a larger value of the spring constant (kappa = 43.52)
A A   [  0.0 ,  4.0 [     kappa(s,d)=  2.469
A A   [  4.0 ,  4.5 [     kappa(s,d)=  3.282
A A   [  4.5 ,  5.0 [     kappa(s,d)=  4.118
A A   [  5.0 ,  5.5 [     kappa(s,d)=  5.658
A A   [  5.5 ,  6.0 [     kappa(s,d)=  1.786
A A   [  6.0 ,  6.5 [     kappa(s,d)=  1.155
A A   [  6.5 ,  7.0 [     kappa(s,d)=  0.122
A A   [  7.0 ,  7.5 [     kappa(s,d)=  0.018
A A   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
A A   [  8.0 ,  8.5 [     kappa(s,d)=  0.010
A A   [  8.5 ,  9.0 [     kappa(s,d)=  0.022
A A   [  9.0 ,  9.5 [     kappa(s,d)=  0.012
A A   [  9.5 , 10.0 [     kappa(s,d)=  0.019
A A   [ 10.0 , 10.5 [     kappa(s,d)=  0.016
A A   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
A A   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
A A   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
A A   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
A A   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
A A   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
A A   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A A   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A A   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A A   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A A   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A A   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A A   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A C   [  0.0 ,  4.0 [     kappa(s,d)=  3.711
A C   [  4.0 ,  4.5 [     kappa(s,d)=  2.792
A C   [  4.5 ,  5.0 [     kappa(s,d)=  2.725
A C   [  5.0 ,  5.5 [     kappa(s,d)=  4.750
A C   [  5.5 ,  6.0 [     kappa(s,d)=  2.170
A C   [  6.0 ,  6.5 [     kappa(s,d)=  0.654
A C   [  6.5 ,  7.0 [     kappa(s,d)=  0.658
A C   [  7.0 ,  7.5 [     kappa(s,d)=  0.031
A C   [  7.5 ,  8.0 [     kappa(s,d)=  0.024
A C   [  8.0 ,  8.5 [     kappa(s,d)=  0.026
A C   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
A C   [  9.0 ,  9.5 [     kappa(s,d)=  0.019
A C   [  9.5 , 10.0 [     kappa(s,d)=  0.021
A C   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
A C   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
A C   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
A C   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
A C   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A C   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A C   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
A C   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A C   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
A C   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A C   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A C   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A C   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A C   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A D   [  0.0 ,  4.0 [     kappa(s,d)=  0.988
A D   [  4.0 ,  4.5 [     kappa(s,d)=  3.875
A D   [  4.5 ,  5.0 [     kappa(s,d)=  2.955
A D   [  5.0 ,  5.5 [     kappa(s,d)=  6.661
A D   [  5.5 ,  6.0 [     kappa(s,d)=  1.387
A D   [  6.0 ,  6.5 [     kappa(s,d)=  0.541
A D   [  6.5 ,  7.0 [     kappa(s,d)=  0.427
A D   [  7.0 ,  7.5 [     kappa(s,d)=  0.010
A D   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
A D   [  8.0 ,  8.5 [     kappa(s,d)=  0.010
A D   [  8.5 ,  9.0 [     kappa(s,d)=  0.022
A D   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
A D   [  9.5 , 10.0 [     kappa(s,d)=  0.013
A D   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
A D   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
A D   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
A D   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
A D   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A D   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
A D   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A D   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A D   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A D   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A D   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A D   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A D   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A D   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A E   [  0.0 ,  4.0 [     kappa(s,d)=  2.603
A E   [  4.0 ,  4.5 [     kappa(s,d)=  3.220
A E   [  4.5 ,  5.0 [     kappa(s,d)=  4.221
A E   [  5.0 ,  5.5 [     kappa(s,d)=  7.862
A E   [  5.5 ,  6.0 [     kappa(s,d)=  1.922
A E   [  6.0 ,  6.5 [     kappa(s,d)=  0.778
A E   [  6.5 ,  7.0 [     kappa(s,d)=  0.425
A E   [  7.0 ,  7.5 [     kappa(s,d)=  0.023
A E   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
A E   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
A E   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
A E   [  9.0 ,  9.5 [     kappa(s,d)=  0.014
A E   [  9.5 , 10.0 [     kappa(s,d)=  0.012
A E   [ 10.0 , 10.5 [     kappa(s,d)=  0.017
A E   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
A E   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
A E   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
A E   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
A E   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A E   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A E   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A E   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A E   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A E   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A E   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A E   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A E   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A F   [  0.0 ,  4.0 [     kappa(s,d)=  4.171
A F   [  4.0 ,  4.5 [     kappa(s,d)=  3.105
A F   [  4.5 ,  5.0 [     kappa(s,d)=  5.193
A F   [  5.0 ,  5.5 [     kappa(s,d)=  6.579
A F   [  5.5 ,  6.0 [     kappa(s,d)=  2.377
A F   [  6.0 ,  6.5 [     kappa(s,d)=  0.923
A F   [  6.5 ,  7.0 [     kappa(s,d)=  0.835
A F   [  7.0 ,  7.5 [     kappa(s,d)=  0.084
A F   [  7.5 ,  8.0 [     kappa(s,d)=  0.061
A F   [  8.0 ,  8.5 [     kappa(s,d)=  0.017
A F   [  8.5 ,  9.0 [     kappa(s,d)=  0.088
A F   [  9.0 ,  9.5 [     kappa(s,d)=  0.033
A F   [  9.5 , 10.0 [     kappa(s,d)=  0.036
A F   [ 10.0 , 10.5 [     kappa(s,d)=  0.060
A F   [ 10.5 , 11.0 [     kappa(s,d)=  0.019
A F   [ 11.0 , 11.5 [     kappa(s,d)=  0.017
A F   [ 11.5 , 12.0 [     kappa(s,d)=  0.013
A F   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
A F   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
A F   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
A F   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
A F   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
A F   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A F   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A F   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A F   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A F   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A G   [  0.0 ,  4.0 [     kappa(s,d)=  2.606
A G   [  4.0 ,  4.5 [     kappa(s,d)=  1.427
A G   [  4.5 ,  5.0 [     kappa(s,d)=  0.740
A G   [  5.0 ,  5.5 [     kappa(s,d)=  2.462
A G   [  5.5 ,  6.0 [     kappa(s,d)=  0.723
A G   [  6.0 ,  6.5 [     kappa(s,d)=  0.397
A G   [  6.5 ,  7.0 [     kappa(s,d)=  0.430
A G   [  7.0 ,  7.5 [     kappa(s,d)=  0.007
A G   [  7.5 ,  8.0 [     kappa(s,d)=  0.006
A G   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
A G   [  8.5 ,  9.0 [     kappa(s,d)=  0.017
A G   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
A G   [  9.5 , 10.0 [     kappa(s,d)=  0.008
A G   [ 10.0 , 10.5 [     kappa(s,d)=  0.009
A G   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
A G   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
A G   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
A G   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
A G   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
A G   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
A G   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A G   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A G   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A G   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A G   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A G   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A G   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A H   [  0.0 ,  4.0 [     kappa(s,d)=  3.355
A H   [  4.0 ,  4.5 [     kappa(s,d)=  3.665
A H   [  4.5 ,  5.0 [     kappa(s,d)=  2.099
A H   [  5.0 ,  5.5 [     kappa(s,d)=  5.686
A H   [  5.5 ,  6.0 [     kappa(s,d)=  1.144
A H   [  6.0 ,  6.5 [     kappa(s,d)=  0.797
A H   [  6.5 ,  7.0 [     kappa(s,d)=  0.322
A H   [  7.0 ,  7.5 [     kappa(s,d)=  0.009
A H   [  7.5 ,  8.0 [     kappa(s,d)=  0.014
A H   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
A H   [  8.5 ,  9.0 [     kappa(s,d)=  0.035
A H   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
A H   [  9.5 , 10.0 [     kappa(s,d)=  0.016
A H   [ 10.0 , 10.5 [     kappa(s,d)=  0.020
A H   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
A H   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
A H   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
A H   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
A H   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A H   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
A H   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A H   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A H   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A I   [  0.0 ,  4.0 [     kappa(s,d)= 10.672
A I   [  4.0 ,  4.5 [     kappa(s,d)=  6.772
A I   [  4.5 ,  5.0 [     kappa(s,d)=  5.126
A I   [  5.0 ,  5.5 [     kappa(s,d)=  8.975
A I   [  5.5 ,  6.0 [     kappa(s,d)=  2.524
A I   [  6.0 ,  6.5 [     kappa(s,d)=  1.511
A I   [  6.5 ,  7.0 [     kappa(s,d)=  1.146
A I   [  7.0 ,  7.5 [     kappa(s,d)=  0.133
A I   [  7.5 ,  8.0 [     kappa(s,d)=  0.081
A I   [  8.0 ,  8.5 [     kappa(s,d)=  0.061
A I   [  8.5 ,  9.0 [     kappa(s,d)=  0.059
A I   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
A I   [  9.5 , 10.0 [     kappa(s,d)=  0.065
A I   [ 10.0 , 10.5 [     kappa(s,d)=  0.047
A I   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
A I   [ 11.0 , 11.5 [     kappa(s,d)=  0.019
A I   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
A I   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
A I   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
A I   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
A I   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
A I   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
A I   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A I   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A K   [  0.0 ,  4.0 [     kappa(s,d)=  2.846
A K   [  4.0 ,  4.5 [     kappa(s,d)=  2.309
A K   [  4.5 ,  5.0 [     kappa(s,d)=  3.331
A K   [  5.0 ,  5.5 [     kappa(s,d)=  6.730
A K   [  5.5 ,  6.0 [     kappa(s,d)=  1.600
A K   [  6.0 ,  6.5 [     kappa(s,d)=  0.703
A K   [  6.5 ,  7.0 [     kappa(s,d)=  0.560
A K   [  7.0 ,  7.5 [     kappa(s,d)=  0.036
A K   [  7.5 ,  8.0 [     kappa(s,d)=  0.028
A K   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
A K   [  8.5 ,  9.0 [     kappa(s,d)=  0.017
A K   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
A K   [  9.5 , 10.0 [     kappa(s,d)=  0.027
A K   [ 10.0 , 10.5 [     kappa(s,d)=  0.020
A K   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
A K   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
A K   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
A K   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A K   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
A K   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
A K   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A K   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
A K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A L   [  0.0 ,  4.0 [     kappa(s,d)=  2.504
A L   [  4.0 ,  4.5 [     kappa(s,d)=  5.470
A L   [  4.5 ,  5.0 [     kappa(s,d)=  6.010
A L   [  5.0 ,  5.5 [     kappa(s,d)=  6.935
A L   [  5.5 ,  6.0 [     kappa(s,d)=  2.333
A L   [  6.0 ,  6.5 [     kappa(s,d)=  1.166
A L   [  6.5 ,  7.0 [     kappa(s,d)=  0.595
A L   [  7.0 ,  7.5 [     kappa(s,d)=  0.101
A L   [  7.5 ,  8.0 [     kappa(s,d)=  0.042
A L   [  8.0 ,  8.5 [     kappa(s,d)=  0.050
A L   [  8.5 ,  9.0 [     kappa(s,d)=  0.060
A L   [  9.0 ,  9.5 [     kappa(s,d)=  0.034
A L   [  9.5 , 10.0 [     kappa(s,d)=  0.041
A L   [ 10.0 , 10.5 [     kappa(s,d)=  0.037
A L   [ 10.5 , 11.0 [     kappa(s,d)=  0.017
A L   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
A L   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
A L   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
A L   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
A L   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
A L   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A L   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
A L   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A M   [  0.0 ,  4.0 [     kappa(s,d)=  1.918
A M   [  4.0 ,  4.5 [     kappa(s,d)=  3.272
A M   [  4.5 ,  5.0 [     kappa(s,d)=  3.626
A M   [  5.0 ,  5.5 [     kappa(s,d)=  6.484
A M   [  5.5 ,  6.0 [     kappa(s,d)=  1.974
A M   [  6.0 ,  6.5 [     kappa(s,d)=  0.520
A M   [  6.5 ,  7.0 [     kappa(s,d)=  0.487
A M   [  7.0 ,  7.5 [     kappa(s,d)=  0.024
A M   [  7.5 ,  8.0 [     kappa(s,d)=  0.054
A M   [  8.0 ,  8.5 [     kappa(s,d)=  0.039
A M   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
A M   [  9.0 ,  9.5 [     kappa(s,d)=  0.007
A M   [  9.5 , 10.0 [     kappa(s,d)=  0.028
A M   [ 10.0 , 10.5 [     kappa(s,d)=  0.020
A M   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
A M   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
A M   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
A M   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
A M   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
A M   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A M   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A M   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
A M   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A N   [  0.0 ,  4.0 [     kappa(s,d)=  3.098
A N   [  4.0 ,  4.5 [     kappa(s,d)=  3.656
A N   [  4.5 ,  5.0 [     kappa(s,d)=  2.690
A N   [  5.0 ,  5.5 [     kappa(s,d)=  4.491
A N   [  5.5 ,  6.0 [     kappa(s,d)=  1.640
A N   [  6.0 ,  6.5 [     kappa(s,d)=  0.436
A N   [  6.5 ,  7.0 [     kappa(s,d)=  0.350
A N   [  7.0 ,  7.5 [     kappa(s,d)=  0.019
A N   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
A N   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
A N   [  8.5 ,  9.0 [     kappa(s,d)=  0.016
A N   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
A N   [  9.5 , 10.0 [     kappa(s,d)=  0.015
A N   [ 10.0 , 10.5 [     kappa(s,d)=  0.010
A N   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
A N   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
A N   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
A N   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A N   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A N   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A N   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A P   [  0.0 ,  4.0 [     kappa(s,d)=  7.593
A P   [  4.0 ,  4.5 [     kappa(s,d)=  1.799
A P   [  4.5 ,  5.0 [     kappa(s,d)=  2.210
A P   [  5.0 ,  5.5 [     kappa(s,d)=  3.054
A P   [  5.5 ,  6.0 [     kappa(s,d)=  1.628
A P   [  6.0 ,  6.5 [     kappa(s,d)=  0.700
A P   [  6.5 ,  7.0 [     kappa(s,d)=  0.582
A P   [  7.0 ,  7.5 [     kappa(s,d)=  0.025
A P   [  7.5 ,  8.0 [     kappa(s,d)=  0.020
A P   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
A P   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
A P   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
A P   [  9.5 , 10.0 [     kappa(s,d)=  0.020
A P   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
A P   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
A P   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
A P   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
A P   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
A P   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
A P   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A P   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A Q   [  0.0 ,  4.0 [     kappa(s,d)=  2.357
A Q   [  4.0 ,  4.5 [     kappa(s,d)=  1.593
A Q   [  4.5 ,  5.0 [     kappa(s,d)=  2.965
A Q   [  5.0 ,  5.5 [     kappa(s,d)=  7.316
A Q   [  5.5 ,  6.0 [     kappa(s,d)=  1.627
A Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.425
A Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.499
A Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.006
A Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.019
A Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
A Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
A Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
A Q   [  9.5 , 10.0 [     kappa(s,d)=  0.024
A Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
A Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
A Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
A Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
A Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
A Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A R   [  0.0 ,  4.0 [     kappa(s,d)=  4.226
A R   [  4.0 ,  4.5 [     kappa(s,d)=  2.008
A R   [  4.5 ,  5.0 [     kappa(s,d)=  2.842
A R   [  5.0 ,  5.5 [     kappa(s,d)=  5.680
A R   [  5.5 ,  6.0 [     kappa(s,d)=  1.747
A R   [  6.0 ,  6.5 [     kappa(s,d)=  0.637
A R   [  6.5 ,  7.0 [     kappa(s,d)=  0.662
A R   [  7.0 ,  7.5 [     kappa(s,d)=  0.036
A R   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
A R   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
A R   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
A R   [  9.0 ,  9.5 [     kappa(s,d)=  0.021
A R   [  9.5 , 10.0 [     kappa(s,d)=  0.028
A R   [ 10.0 , 10.5 [     kappa(s,d)=  0.007
A R   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
A R   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
A R   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
A R   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
A R   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A R   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A S   [  0.0 ,  4.0 [     kappa(s,d)=  6.504
A S   [  4.0 ,  4.5 [     kappa(s,d)=  5.365
A S   [  4.5 ,  5.0 [     kappa(s,d)=  3.189
A S   [  5.0 ,  5.5 [     kappa(s,d)=  3.569
A S   [  5.5 ,  6.0 [     kappa(s,d)=  1.063
A S   [  6.0 ,  6.5 [     kappa(s,d)=  0.574
A S   [  6.5 ,  7.0 [     kappa(s,d)=  0.231
A S   [  7.0 ,  7.5 [     kappa(s,d)=  0.017
A S   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
A S   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
A S   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
A S   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
A S   [  9.5 , 10.0 [     kappa(s,d)=  0.009
A S   [ 10.0 , 10.5 [     kappa(s,d)=  0.008
A S   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
A S   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
A S   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
A S   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A S   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
A S   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
A S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A T   [  0.0 ,  4.0 [     kappa(s,d)=  5.609
A T   [  4.0 ,  4.5 [     kappa(s,d)=  2.576
A T   [  4.5 ,  5.0 [     kappa(s,d)=  2.616
A T   [  5.0 ,  5.5 [     kappa(s,d)=  5.907
A T   [  5.5 ,  6.0 [     kappa(s,d)=  2.037
A T   [  6.0 ,  6.5 [     kappa(s,d)=  0.540
A T   [  6.5 ,  7.0 [     kappa(s,d)=  0.498
A T   [  7.0 ,  7.5 [     kappa(s,d)=  0.030
A T   [  7.5 ,  8.0 [     kappa(s,d)=  0.019
A T   [  8.0 ,  8.5 [     kappa(s,d)=  0.016
A T   [  8.5 ,  9.0 [     kappa(s,d)=  0.022
A T   [  9.0 ,  9.5 [     kappa(s,d)=  0.019
A T   [  9.5 , 10.0 [     kappa(s,d)=  0.027
A T   [ 10.0 , 10.5 [     kappa(s,d)=  0.024
A T   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
A T   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
A T   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
A T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
A T   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A T   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
A T   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
A T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A V   [  0.0 ,  4.0 [     kappa(s,d)=  7.944
A V   [  4.0 ,  4.5 [     kappa(s,d)=  5.932
A V   [  4.5 ,  5.0 [     kappa(s,d)=  5.077
A V   [  5.0 ,  5.5 [     kappa(s,d)=  6.676
A V   [  5.5 ,  6.0 [     kappa(s,d)=  2.658
A V   [  6.0 ,  6.5 [     kappa(s,d)=  1.205
A V   [  6.5 ,  7.0 [     kappa(s,d)=  1.073
A V   [  7.0 ,  7.5 [     kappa(s,d)=  0.135
A V   [  7.5 ,  8.0 [     kappa(s,d)=  0.022
A V   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
A V   [  8.5 ,  9.0 [     kappa(s,d)=  0.044
A V   [  9.0 ,  9.5 [     kappa(s,d)=  0.030
A V   [  9.5 , 10.0 [     kappa(s,d)=  0.031
A V   [ 10.0 , 10.5 [     kappa(s,d)=  0.028
A V   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
A V   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
A V   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
A V   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
A V   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
A V   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
A V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
A V   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A W   [  0.0 ,  4.0 [     kappa(s,d)=  4.095
A W   [  4.0 ,  4.5 [     kappa(s,d)=  4.853
A W   [  4.5 ,  5.0 [     kappa(s,d)=  3.836
A W   [  5.0 ,  5.5 [     kappa(s,d)=  9.903
A W   [  5.5 ,  6.0 [     kappa(s,d)=  1.362
A W   [  6.0 ,  6.5 [     kappa(s,d)=  0.802
A W   [  6.5 ,  7.0 [     kappa(s,d)=  0.448
A W   [  7.0 ,  7.5 [     kappa(s,d)=  0.021
A W   [  7.5 ,  8.0 [     kappa(s,d)=  0.022
A W   [  8.0 ,  8.5 [     kappa(s,d)=  0.036
A W   [  8.5 ,  9.0 [     kappa(s,d)=  0.063
A W   [  9.0 ,  9.5 [     kappa(s,d)=  0.041
A W   [  9.5 , 10.0 [     kappa(s,d)=  0.042
A W   [ 10.0 , 10.5 [     kappa(s,d)=  0.048
A W   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
A W   [ 11.0 , 11.5 [     kappa(s,d)=  0.014
A W   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
A W   [ 12.0 , 12.5 [     kappa(s,d)=  0.014
A W   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
A W   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
A W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
A W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
A Y   [  0.0 ,  4.0 [     kappa(s,d)=  7.859
A Y   [  4.0 ,  4.5 [     kappa(s,d)=  5.716
A Y   [  4.5 ,  5.0 [     kappa(s,d)=  3.255
A Y   [  5.0 ,  5.5 [     kappa(s,d)=  5.657
A Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.512
A Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.222
A Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.066
A Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.051
A Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.026
A Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.023
A Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.051
A Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.042
A Y   [  9.5 , 10.0 [     kappa(s,d)=  0.039
A Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.037
A Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
A Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.012
A Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
A Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
A Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
A Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
A Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
A Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
A Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
A Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
A Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
A Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
A Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C C   [  0.0 ,  4.0 [     kappa(s,d)= 10.227
C C   [  4.0 ,  4.5 [     kappa(s,d)=  1.944
C C   [  4.5 ,  5.0 [     kappa(s,d)=  2.101
C C   [  5.0 ,  5.5 [     kappa(s,d)=  2.021
C C   [  5.5 ,  6.0 [     kappa(s,d)=  1.400
C C   [  6.0 ,  6.5 [     kappa(s,d)=  1.672
C C   [  6.5 ,  7.0 [     kappa(s,d)=  0.540
C C   [  7.0 ,  7.5 [     kappa(s,d)=  0.065
C C   [  7.5 ,  8.0 [     kappa(s,d)=  0.029
C C   [  8.0 ,  8.5 [     kappa(s,d)=  0.049
C C   [  8.5 ,  9.0 [     kappa(s,d)=  0.111
C C   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
C C   [  9.5 , 10.0 [     kappa(s,d)=  0.050
C C   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
C C   [ 10.5 , 11.0 [     kappa(s,d)=  0.003
C C   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
C C   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
C C   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
C C   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
C C   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
C C   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
C C   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
C C   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C C   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C C   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C C   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C C   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C D   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
C D   [  4.0 ,  4.5 [     kappa(s,d)=  3.478
C D   [  4.5 ,  5.0 [     kappa(s,d)=  1.239
C D   [  5.0 ,  5.5 [     kappa(s,d)=  3.957
C D   [  5.5 ,  6.0 [     kappa(s,d)=  1.079
C D   [  6.0 ,  6.5 [     kappa(s,d)=  0.754
C D   [  6.5 ,  7.0 [     kappa(s,d)=  0.522
C D   [  7.0 ,  7.5 [     kappa(s,d)=  0.016
C D   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
C D   [  8.0 ,  8.5 [     kappa(s,d)=  0.013
C D   [  8.5 ,  9.0 [     kappa(s,d)=  0.034
C D   [  9.0 ,  9.5 [     kappa(s,d)=  0.013
C D   [  9.5 , 10.0 [     kappa(s,d)=  0.016
C D   [ 10.0 , 10.5 [     kappa(s,d)=  0.031
C D   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
C D   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
C D   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
C D   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
C D   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
C D   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
C D   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
C D   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C D   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C D   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C D   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C D   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C D   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C E   [  0.0 ,  4.0 [     kappa(s,d)=  2.923
C E   [  4.0 ,  4.5 [     kappa(s,d)=  2.543
C E   [  4.5 ,  5.0 [     kappa(s,d)=  3.520
C E   [  5.0 ,  5.5 [     kappa(s,d)=  5.680
C E   [  5.5 ,  6.0 [     kappa(s,d)=  2.018
C E   [  6.0 ,  6.5 [     kappa(s,d)=  0.620
C E   [  6.5 ,  7.0 [     kappa(s,d)=  0.553
C E   [  7.0 ,  7.5 [     kappa(s,d)=  0.039
C E   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
C E   [  8.0 ,  8.5 [     kappa(s,d)=  0.035
C E   [  8.5 ,  9.0 [     kappa(s,d)=  0.013
C E   [  9.0 ,  9.5 [     kappa(s,d)=  0.014
C E   [  9.5 , 10.0 [     kappa(s,d)=  0.042
C E   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
C E   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
C E   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
C E   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
C E   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
C E   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
C E   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
C E   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
C E   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C E   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C E   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C E   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C E   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C E   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C F   [  0.0 ,  4.0 [     kappa(s,d)=  4.599
C F   [  4.0 ,  4.5 [     kappa(s,d)=  4.895
C F   [  4.5 ,  5.0 [     kappa(s,d)=  3.951
C F   [  5.0 ,  5.5 [     kappa(s,d)=  7.726
C F   [  5.5 ,  6.0 [     kappa(s,d)=  1.592
C F   [  6.0 ,  6.5 [     kappa(s,d)=  2.005
C F   [  6.5 ,  7.0 [     kappa(s,d)=  0.881
C F   [  7.0 ,  7.5 [     kappa(s,d)=  0.122
C F   [  7.5 ,  8.0 [     kappa(s,d)=  0.019
C F   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
C F   [  8.5 ,  9.0 [     kappa(s,d)=  0.053
C F   [  9.0 ,  9.5 [     kappa(s,d)=  0.074
C F   [  9.5 , 10.0 [     kappa(s,d)=  0.032
C F   [ 10.0 , 10.5 [     kappa(s,d)=  0.053
C F   [ 10.5 , 11.0 [     kappa(s,d)=  0.039
C F   [ 11.0 , 11.5 [     kappa(s,d)=  0.020
C F   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
C F   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
C F   [ 12.5 , 13.0 [     kappa(s,d)=  0.011
C F   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
C F   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
C F   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
C F   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C F   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C F   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C F   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C F   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C G   [  0.0 ,  4.0 [     kappa(s,d)=  4.914
C G   [  4.0 ,  4.5 [     kappa(s,d)=  1.044
C G   [  4.5 ,  5.0 [     kappa(s,d)=  0.827
C G   [  5.0 ,  5.5 [     kappa(s,d)=  1.811
C G   [  5.5 ,  6.0 [     kappa(s,d)=  0.805
C G   [  6.0 ,  6.5 [     kappa(s,d)=  0.688
C G   [  6.5 ,  7.0 [     kappa(s,d)=  0.272
C G   [  7.0 ,  7.5 [     kappa(s,d)=  0.027
C G   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
C G   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
C G   [  8.5 ,  9.0 [     kappa(s,d)=  0.017
C G   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
C G   [  9.5 , 10.0 [     kappa(s,d)=  0.027
C G   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
C G   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
C G   [ 11.0 , 11.5 [     kappa(s,d)=  0.002
C G   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
C G   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
C G   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
C G   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
C G   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
C G   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C G   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C G   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C G   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C G   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C G   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C H   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
C H   [  4.0 ,  4.5 [     kappa(s,d)=  2.818
C H   [  4.5 ,  5.0 [     kappa(s,d)=  4.616
C H   [  5.0 ,  5.5 [     kappa(s,d)=  4.587
C H   [  5.5 ,  6.0 [     kappa(s,d)=  0.910
C H   [  6.0 ,  6.5 [     kappa(s,d)=  0.778
C H   [  6.5 ,  7.0 [     kappa(s,d)=  1.009
C H   [  7.0 ,  7.5 [     kappa(s,d)=  0.021
C H   [  7.5 ,  8.0 [     kappa(s,d)=  0.018
C H   [  8.0 ,  8.5 [     kappa(s,d)=  0.035
C H   [  8.5 ,  9.0 [     kappa(s,d)=  0.082
C H   [  9.0 ,  9.5 [     kappa(s,d)=  0.019
C H   [  9.5 , 10.0 [     kappa(s,d)=  0.011
C H   [ 10.0 , 10.5 [     kappa(s,d)=  0.036
C H   [ 10.5 , 11.0 [     kappa(s,d)=  0.028
C H   [ 11.0 , 11.5 [     kappa(s,d)=  0.024
C H   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
C H   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
C H   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
C H   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
C H   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
C H   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C H   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C I   [  0.0 ,  4.0 [     kappa(s,d)=  4.565
C I   [  4.0 ,  4.5 [     kappa(s,d)=  5.794
C I   [  4.5 ,  5.0 [     kappa(s,d)=  4.672
C I   [  5.0 ,  5.5 [     kappa(s,d)=  7.789
C I   [  5.5 ,  6.0 [     kappa(s,d)=  1.761
C I   [  6.0 ,  6.5 [     kappa(s,d)=  1.308
C I   [  6.5 ,  7.0 [     kappa(s,d)=  0.874
C I   [  7.0 ,  7.5 [     kappa(s,d)=  0.104
C I   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
C I   [  8.0 ,  8.5 [     kappa(s,d)=  0.090
C I   [  8.5 ,  9.0 [     kappa(s,d)=  0.075
C I   [  9.0 ,  9.5 [     kappa(s,d)=  0.086
C I   [  9.5 , 10.0 [     kappa(s,d)=  0.037
C I   [ 10.0 , 10.5 [     kappa(s,d)=  0.026
C I   [ 10.5 , 11.0 [     kappa(s,d)=  0.043
C I   [ 11.0 , 11.5 [     kappa(s,d)=  0.020
C I   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
C I   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
C I   [ 12.5 , 13.0 [     kappa(s,d)=  0.010
C I   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
C I   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
C I   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C I   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
C I   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C K   [  0.0 ,  4.0 [     kappa(s,d)=  3.963
C K   [  4.0 ,  4.5 [     kappa(s,d)=  4.722
C K   [  4.5 ,  5.0 [     kappa(s,d)=  2.687
C K   [  5.0 ,  5.5 [     kappa(s,d)=  5.848
C K   [  5.5 ,  6.0 [     kappa(s,d)=  1.982
C K   [  6.0 ,  6.5 [     kappa(s,d)=  0.529
C K   [  6.5 ,  7.0 [     kappa(s,d)=  0.547
C K   [  7.0 ,  7.5 [     kappa(s,d)=  0.085
C K   [  7.5 ,  8.0 [     kappa(s,d)=  0.013
C K   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
C K   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
C K   [  9.0 ,  9.5 [     kappa(s,d)=  0.014
C K   [  9.5 , 10.0 [     kappa(s,d)=  0.011
C K   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
C K   [ 10.5 , 11.0 [     kappa(s,d)=  0.042
C K   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
C K   [ 11.5 , 12.0 [     kappa(s,d)=  0.014
C K   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
C K   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
C K   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
C K   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
C K   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C L   [  0.0 ,  4.0 [     kappa(s,d)=  4.578
C L   [  4.0 ,  4.5 [     kappa(s,d)=  3.970
C L   [  4.5 ,  5.0 [     kappa(s,d)=  2.002
C L   [  5.0 ,  5.5 [     kappa(s,d)=  5.149
C L   [  5.5 ,  6.0 [     kappa(s,d)=  2.197
C L   [  6.0 ,  6.5 [     kappa(s,d)=  1.212
C L   [  6.5 ,  7.0 [     kappa(s,d)=  0.636
C L   [  7.0 ,  7.5 [     kappa(s,d)=  0.183
C L   [  7.5 ,  8.0 [     kappa(s,d)=  0.071
C L   [  8.0 ,  8.5 [     kappa(s,d)=  0.068
C L   [  8.5 ,  9.0 [     kappa(s,d)=  0.056
C L   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
C L   [  9.5 , 10.0 [     kappa(s,d)=  0.041
C L   [ 10.0 , 10.5 [     kappa(s,d)=  0.047
C L   [ 10.5 , 11.0 [     kappa(s,d)=  0.018
C L   [ 11.0 , 11.5 [     kappa(s,d)=  0.015
C L   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
C L   [ 12.0 , 12.5 [     kappa(s,d)=  0.013
C L   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
C L   [ 13.0 , 13.5 [     kappa(s,d)=  0.009
C L   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
C L   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
C L   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C L   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C M   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
C M   [  4.0 ,  4.5 [     kappa(s,d)=  3.742
C M   [  4.5 ,  5.0 [     kappa(s,d)=  3.062
C M   [  5.0 ,  5.5 [     kappa(s,d)=  2.315
C M   [  5.5 ,  6.0 [     kappa(s,d)=  2.781
C M   [  6.0 ,  6.5 [     kappa(s,d)=  0.678
C M   [  6.5 ,  7.0 [     kappa(s,d)=  0.662
C M   [  7.0 ,  7.5 [     kappa(s,d)=  0.236
C M   [  7.5 ,  8.0 [     kappa(s,d)=  0.019
C M   [  8.0 ,  8.5 [     kappa(s,d)=  0.016
C M   [  8.5 ,  9.0 [     kappa(s,d)=  0.066
C M   [  9.0 ,  9.5 [     kappa(s,d)=  0.057
C M   [  9.5 , 10.0 [     kappa(s,d)=  0.049
C M   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
C M   [ 10.5 , 11.0 [     kappa(s,d)=  0.027
C M   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
C M   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
C M   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
C M   [ 12.5 , 13.0 [     kappa(s,d)=  0.010
C M   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
C M   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
C M   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
C M   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
C M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C M   [ 15.5 , 16.0 [     kappa(s,d)=  0.002
C M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C N   [  0.0 ,  4.0 [     kappa(s,d)=  3.932
C N   [  4.0 ,  4.5 [     kappa(s,d)=  1.612
C N   [  4.5 ,  5.0 [     kappa(s,d)=  2.959
C N   [  5.0 ,  5.5 [     kappa(s,d)=  4.150
C N   [  5.5 ,  6.0 [     kappa(s,d)=  1.215
C N   [  6.0 ,  6.5 [     kappa(s,d)=  1.291
C N   [  6.5 ,  7.0 [     kappa(s,d)=  0.233
C N   [  7.0 ,  7.5 [     kappa(s,d)=  0.054
C N   [  7.5 ,  8.0 [     kappa(s,d)=  0.020
C N   [  8.0 ,  8.5 [     kappa(s,d)=  0.029
C N   [  8.5 ,  9.0 [     kappa(s,d)=  0.043
C N   [  9.0 ,  9.5 [     kappa(s,d)=  0.024
C N   [  9.5 , 10.0 [     kappa(s,d)=  0.046
C N   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
C N   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
C N   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
C N   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
C N   [ 12.0 , 12.5 [     kappa(s,d)=  0.013
C N   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
C N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
C N   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
C N   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C N   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
C N   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C P   [  0.0 ,  4.0 [     kappa(s,d)=  4.060
C P   [  4.0 ,  4.5 [     kappa(s,d)=  4.837
C P   [  4.5 ,  5.0 [     kappa(s,d)=  1.255
C P   [  5.0 ,  5.5 [     kappa(s,d)=  3.566
C P   [  5.5 ,  6.0 [     kappa(s,d)=  0.890
C P   [  6.0 ,  6.5 [     kappa(s,d)=  1.804
C P   [  6.5 ,  7.0 [     kappa(s,d)=  0.448
C P   [  7.0 ,  7.5 [     kappa(s,d)=  0.047
C P   [  7.5 ,  8.0 [     kappa(s,d)=  0.035
C P   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
C P   [  8.5 ,  9.0 [     kappa(s,d)=  0.053
C P   [  9.0 ,  9.5 [     kappa(s,d)=  0.011
C P   [  9.5 , 10.0 [     kappa(s,d)=  0.031
C P   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
C P   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
C P   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
C P   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
C P   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
C P   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
C P   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
C P   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
C P   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
C P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C Q   [  0.0 ,  4.0 [     kappa(s,d)=  4.028
C Q   [  4.0 ,  4.5 [     kappa(s,d)=  2.786
C Q   [  4.5 ,  5.0 [     kappa(s,d)=  3.633
C Q   [  5.0 ,  5.5 [     kappa(s,d)=  8.958
C Q   [  5.5 ,  6.0 [     kappa(s,d)=  1.076
C Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.656
C Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.689
C Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.053
C Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.016
C Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.014
C Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.048
C Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
C Q   [  9.5 , 10.0 [     kappa(s,d)=  0.031
C Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.022
C Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
C Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
C Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
C Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
C Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
C Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
C Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
C Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
C Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C R   [  0.0 ,  4.0 [     kappa(s,d)=  2.762
C R   [  4.0 ,  4.5 [     kappa(s,d)=  5.512
C R   [  4.5 ,  5.0 [     kappa(s,d)=  2.403
C R   [  5.0 ,  5.5 [     kappa(s,d)=  3.946
C R   [  5.5 ,  6.0 [     kappa(s,d)=  1.100
C R   [  6.0 ,  6.5 [     kappa(s,d)=  1.094
C R   [  6.5 ,  7.0 [     kappa(s,d)=  0.451
C R   [  7.0 ,  7.5 [     kappa(s,d)=  0.076
C R   [  7.5 ,  8.0 [     kappa(s,d)=  0.024
C R   [  8.0 ,  8.5 [     kappa(s,d)=  0.005
C R   [  8.5 ,  9.0 [     kappa(s,d)=  0.016
C R   [  9.0 ,  9.5 [     kappa(s,d)=  0.084
C R   [  9.5 , 10.0 [     kappa(s,d)=  0.012
C R   [ 10.0 , 10.5 [     kappa(s,d)=  0.027
C R   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
C R   [ 11.0 , 11.5 [     kappa(s,d)=  0.013
C R   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
C R   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
C R   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
C R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
C R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
C R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C S   [  0.0 ,  4.0 [     kappa(s,d)=  3.892
C S   [  4.0 ,  4.5 [     kappa(s,d)=  3.835
C S   [  4.5 ,  5.0 [     kappa(s,d)=  3.090
C S   [  5.0 ,  5.5 [     kappa(s,d)=  3.599
C S   [  5.5 ,  6.0 [     kappa(s,d)=  1.314
C S   [  6.0 ,  6.5 [     kappa(s,d)=  0.403
C S   [  6.5 ,  7.0 [     kappa(s,d)=  0.291
C S   [  7.0 ,  7.5 [     kappa(s,d)=  0.022
C S   [  7.5 ,  8.0 [     kappa(s,d)=  0.037
C S   [  8.0 ,  8.5 [     kappa(s,d)=  0.006
C S   [  8.5 ,  9.0 [     kappa(s,d)=  0.033
C S   [  9.0 ,  9.5 [     kappa(s,d)=  0.006
C S   [  9.5 , 10.0 [     kappa(s,d)=  0.017
C S   [ 10.0 , 10.5 [     kappa(s,d)=  0.009
C S   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
C S   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
C S   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
C S   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
C S   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
C S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
C S   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
C S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C T   [  0.0 ,  4.0 [     kappa(s,d)=  4.579
C T   [  4.0 ,  4.5 [     kappa(s,d)=  2.823
C T   [  4.5 ,  5.0 [     kappa(s,d)=  2.201
C T   [  5.0 ,  5.5 [     kappa(s,d)=  2.994
C T   [  5.5 ,  6.0 [     kappa(s,d)=  1.727
C T   [  6.0 ,  6.5 [     kappa(s,d)=  0.934
C T   [  6.5 ,  7.0 [     kappa(s,d)=  0.925
C T   [  7.0 ,  7.5 [     kappa(s,d)=  0.034
C T   [  7.5 ,  8.0 [     kappa(s,d)=  0.028
C T   [  8.0 ,  8.5 [     kappa(s,d)=  0.036
C T   [  8.5 ,  9.0 [     kappa(s,d)=  0.033
C T   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
C T   [  9.5 , 10.0 [     kappa(s,d)=  0.024
C T   [ 10.0 , 10.5 [     kappa(s,d)=  0.031
C T   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
C T   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
C T   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
C T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
C T   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
C T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
C T   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
C T   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
C T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
C T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C V   [  0.0 ,  4.0 [     kappa(s,d)=  1.784
C V   [  4.0 ,  4.5 [     kappa(s,d)=  3.307
C V   [  4.5 ,  5.0 [     kappa(s,d)=  2.495
C V   [  5.0 ,  5.5 [     kappa(s,d)=  4.113
C V   [  5.5 ,  6.0 [     kappa(s,d)=  2.103
C V   [  6.0 ,  6.5 [     kappa(s,d)=  2.037
C V   [  6.5 ,  7.0 [     kappa(s,d)=  0.682
C V   [  7.0 ,  7.5 [     kappa(s,d)=  0.072
C V   [  7.5 ,  8.0 [     kappa(s,d)=  0.014
C V   [  8.0 ,  8.5 [     kappa(s,d)=  0.106
C V   [  8.5 ,  9.0 [     kappa(s,d)=  0.084
C V   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
C V   [  9.5 , 10.0 [     kappa(s,d)=  0.038
C V   [ 10.0 , 10.5 [     kappa(s,d)=  0.090
C V   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
C V   [ 11.0 , 11.5 [     kappa(s,d)=  0.016
C V   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
C V   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
C V   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
C V   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
C V   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
C V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
C V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C V   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C W   [  0.0 ,  4.0 [     kappa(s,d)=  3.901
C W   [  4.0 ,  4.5 [     kappa(s,d)=  3.024
C W   [  4.5 ,  5.0 [     kappa(s,d)=  2.830
C W   [  5.0 ,  5.5 [     kappa(s,d)=  7.035
C W   [  5.5 ,  6.0 [     kappa(s,d)=  1.296
C W   [  6.0 ,  6.5 [     kappa(s,d)=  1.224
C W   [  6.5 ,  7.0 [     kappa(s,d)=  0.432
C W   [  7.0 ,  7.5 [     kappa(s,d)=  0.022
C W   [  7.5 ,  8.0 [     kappa(s,d)=  0.056
C W   [  8.0 ,  8.5 [     kappa(s,d)=  0.043
C W   [  8.5 ,  9.0 [     kappa(s,d)=  0.362
C W   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
C W   [  9.5 , 10.0 [     kappa(s,d)=  0.061
C W   [ 10.0 , 10.5 [     kappa(s,d)=  0.058
C W   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
C W   [ 11.0 , 11.5 [     kappa(s,d)=  0.013
C W   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
C W   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
C W   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
C W   [ 13.0 , 13.5 [     kappa(s,d)=  0.007
C W   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
C W   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
C W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C W   [ 15.0 , 15.5 [     kappa(s,d)=  0.005
C W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
C Y   [  0.0 ,  4.0 [     kappa(s,d)=  6.127
C Y   [  4.0 ,  4.5 [     kappa(s,d)=  4.661
C Y   [  4.5 ,  5.0 [     kappa(s,d)=  3.813
C Y   [  5.0 ,  5.5 [     kappa(s,d)=  3.417
C Y   [  5.5 ,  6.0 [     kappa(s,d)=  0.816
C Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.119
C Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.150
C Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.060
C Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.032
C Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.043
C Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.074
C Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
C Y   [  9.5 , 10.0 [     kappa(s,d)=  0.030
C Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.051
C Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.028
C Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.024
C Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
C Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
C Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
C Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
C Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
C Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
C Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
C Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
C Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
C Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
C Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D D   [  0.0 ,  4.0 [     kappa(s,d)=  3.535
D D   [  4.0 ,  4.5 [     kappa(s,d)=  2.025
D D   [  4.5 ,  5.0 [     kappa(s,d)=  2.393
D D   [  5.0 ,  5.5 [     kappa(s,d)=  5.885
D D   [  5.5 ,  6.0 [     kappa(s,d)=  1.607
D D   [  6.0 ,  6.5 [     kappa(s,d)=  0.702
D D   [  6.5 ,  7.0 [     kappa(s,d)=  0.382
D D   [  7.0 ,  7.5 [     kappa(s,d)=  0.020
D D   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
D D   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
D D   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
D D   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
D D   [  9.5 , 10.0 [     kappa(s,d)=  0.019
D D   [ 10.0 , 10.5 [     kappa(s,d)=  0.016
D D   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
D D   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
D D   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
D D   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
D D   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D D   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
D D   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
D D   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D D   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D D   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D D   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D D   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D D   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D E   [  0.0 ,  4.0 [     kappa(s,d)=  2.786
D E   [  4.0 ,  4.5 [     kappa(s,d)=  1.991
D E   [  4.5 ,  5.0 [     kappa(s,d)=  1.410
D E   [  5.0 ,  5.5 [     kappa(s,d)=  7.961
D E   [  5.5 ,  6.0 [     kappa(s,d)=  2.201
D E   [  6.0 ,  6.5 [     kappa(s,d)=  0.528
D E   [  6.5 ,  7.0 [     kappa(s,d)=  0.638
D E   [  7.0 ,  7.5 [     kappa(s,d)=  0.048
D E   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
D E   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
D E   [  8.5 ,  9.0 [     kappa(s,d)=  0.034
D E   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
D E   [  9.5 , 10.0 [     kappa(s,d)=  0.014
D E   [ 10.0 , 10.5 [     kappa(s,d)=  0.017
D E   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
D E   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
D E   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
D E   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
D E   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D E   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
D E   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D E   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D E   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D E   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D E   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D E   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D E   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D F   [  0.0 ,  4.0 [     kappa(s,d)=  3.012
D F   [  4.0 ,  4.5 [     kappa(s,d)=  4.525
D F   [  4.5 ,  5.0 [     kappa(s,d)=  1.550
D F   [  5.0 ,  5.5 [     kappa(s,d)=  7.165
D F   [  5.5 ,  6.0 [     kappa(s,d)=  1.838
D F   [  6.0 ,  6.5 [     kappa(s,d)=  1.030
D F   [  6.5 ,  7.0 [     kappa(s,d)=  0.853
D F   [  7.0 ,  7.5 [     kappa(s,d)=  0.053
D F   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
D F   [  8.0 ,  8.5 [     kappa(s,d)=  0.036
D F   [  8.5 ,  9.0 [     kappa(s,d)=  0.041
D F   [  9.0 ,  9.5 [     kappa(s,d)=  0.032
D F   [  9.5 , 10.0 [     kappa(s,d)=  0.052
D F   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
D F   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
D F   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
D F   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
D F   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
D F   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
D F   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D F   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D F   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
D F   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
D F   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D F   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D F   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D F   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D G   [  0.0 ,  4.0 [     kappa(s,d)=  0.539
D G   [  4.0 ,  4.5 [     kappa(s,d)=  0.761
D G   [  4.5 ,  5.0 [     kappa(s,d)=  1.801
D G   [  5.0 ,  5.5 [     kappa(s,d)=  2.404
D G   [  5.5 ,  6.0 [     kappa(s,d)=  1.009
D G   [  6.0 ,  6.5 [     kappa(s,d)=  0.300
D G   [  6.5 ,  7.0 [     kappa(s,d)=  0.279
D G   [  7.0 ,  7.5 [     kappa(s,d)=  0.012
D G   [  7.5 ,  8.0 [     kappa(s,d)=  0.005
D G   [  8.0 ,  8.5 [     kappa(s,d)=  0.010
D G   [  8.5 ,  9.0 [     kappa(s,d)=  0.014
D G   [  9.0 ,  9.5 [     kappa(s,d)=  0.012
D G   [  9.5 , 10.0 [     kappa(s,d)=  0.012
D G   [ 10.0 , 10.5 [     kappa(s,d)=  0.008
D G   [ 10.5 , 11.0 [     kappa(s,d)=  0.003
D G   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
D G   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
D G   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
D G   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
D G   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
D G   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
D G   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D G   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D G   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D G   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D G   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D G   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D H   [  0.0 ,  4.0 [     kappa(s,d)=  1.973
D H   [  4.0 ,  4.5 [     kappa(s,d)=  2.793
D H   [  4.5 ,  5.0 [     kappa(s,d)=  1.508
D H   [  5.0 ,  5.5 [     kappa(s,d)=  7.269
D H   [  5.5 ,  6.0 [     kappa(s,d)=  0.845
D H   [  6.0 ,  6.5 [     kappa(s,d)=  1.080
D H   [  6.5 ,  7.0 [     kappa(s,d)=  0.171
D H   [  7.0 ,  7.5 [     kappa(s,d)=  0.046
D H   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
D H   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
D H   [  8.5 ,  9.0 [     kappa(s,d)=  0.094
D H   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
D H   [  9.5 , 10.0 [     kappa(s,d)=  0.015
D H   [ 10.0 , 10.5 [     kappa(s,d)=  0.009
D H   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
D H   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
D H   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
D H   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
D H   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D H   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D H   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D H   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
D H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D H   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D I   [  0.0 ,  4.0 [     kappa(s,d)=  4.736
D I   [  4.0 ,  4.5 [     kappa(s,d)=  2.531
D I   [  4.5 ,  5.0 [     kappa(s,d)=  5.710
D I   [  5.0 ,  5.5 [     kappa(s,d)=  7.526
D I   [  5.5 ,  6.0 [     kappa(s,d)=  3.467
D I   [  6.0 ,  6.5 [     kappa(s,d)=  1.177
D I   [  6.5 ,  7.0 [     kappa(s,d)=  0.794
D I   [  7.0 ,  7.5 [     kappa(s,d)=  0.053
D I   [  7.5 ,  8.0 [     kappa(s,d)=  0.030
D I   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
D I   [  8.5 ,  9.0 [     kappa(s,d)=  0.026
D I   [  9.0 ,  9.5 [     kappa(s,d)=  0.042
D I   [  9.5 , 10.0 [     kappa(s,d)=  0.045
D I   [ 10.0 , 10.5 [     kappa(s,d)=  0.038
D I   [ 10.5 , 11.0 [     kappa(s,d)=  0.036
D I   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
D I   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
D I   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
D I   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
D I   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D I   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
D I   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
D I   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D I   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D K   [  0.0 ,  4.0 [     kappa(s,d)=  5.772
D K   [  4.0 ,  4.5 [     kappa(s,d)=  6.041
D K   [  4.5 ,  5.0 [     kappa(s,d)=  2.307
D K   [  5.0 ,  5.5 [     kappa(s,d)=  5.887
D K   [  5.5 ,  6.0 [     kappa(s,d)=  1.690
D K   [  6.0 ,  6.5 [     kappa(s,d)=  1.297
D K   [  6.5 ,  7.0 [     kappa(s,d)=  0.247
D K   [  7.0 ,  7.5 [     kappa(s,d)=  0.031
D K   [  7.5 ,  8.0 [     kappa(s,d)=  0.015
D K   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
D K   [  8.5 ,  9.0 [     kappa(s,d)=  0.032
D K   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
D K   [  9.5 , 10.0 [     kappa(s,d)=  0.017
D K   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
D K   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
D K   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
D K   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
D K   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
D K   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D K   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D K   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D K   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D L   [  0.0 ,  4.0 [     kappa(s,d)=  1.814
D L   [  4.0 ,  4.5 [     kappa(s,d)=  1.442
D L   [  4.5 ,  5.0 [     kappa(s,d)=  4.113
D L   [  5.0 ,  5.5 [     kappa(s,d)=  9.356
D L   [  5.5 ,  6.0 [     kappa(s,d)=  1.308
D L   [  6.0 ,  6.5 [     kappa(s,d)=  1.095
D L   [  6.5 ,  7.0 [     kappa(s,d)=  0.778
D L   [  7.0 ,  7.5 [     kappa(s,d)=  0.052
D L   [  7.5 ,  8.0 [     kappa(s,d)=  0.043
D L   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
D L   [  8.5 ,  9.0 [     kappa(s,d)=  0.044
D L   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
D L   [  9.5 , 10.0 [     kappa(s,d)=  0.029
D L   [ 10.0 , 10.5 [     kappa(s,d)=  0.041
D L   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
D L   [ 11.0 , 11.5 [     kappa(s,d)=  0.013
D L   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
D L   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
D L   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
D L   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D L   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
D L   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D L   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
D L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D M   [  0.0 ,  4.0 [     kappa(s,d)=  2.328
D M   [  4.0 ,  4.5 [     kappa(s,d)=  1.888
D M   [  4.5 ,  5.0 [     kappa(s,d)=  2.536
D M   [  5.0 ,  5.5 [     kappa(s,d)=  9.082
D M   [  5.5 ,  6.0 [     kappa(s,d)=  0.735
D M   [  6.0 ,  6.5 [     kappa(s,d)=  0.334
D M   [  6.5 ,  7.0 [     kappa(s,d)=  0.639
D M   [  7.0 ,  7.5 [     kappa(s,d)=  0.073
D M   [  7.5 ,  8.0 [     kappa(s,d)=  0.041
D M   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
D M   [  8.5 ,  9.0 [     kappa(s,d)=  0.020
D M   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
D M   [  9.5 , 10.0 [     kappa(s,d)=  0.014
D M   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
D M   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
D M   [ 11.0 , 11.5 [     kappa(s,d)=  0.012
D M   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
D M   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
D M   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
D M   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
D M   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
D M   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
D M   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D N   [  0.0 ,  4.0 [     kappa(s,d)=  3.815
D N   [  4.0 ,  4.5 [     kappa(s,d)=  5.903
D N   [  4.5 ,  5.0 [     kappa(s,d)=  1.563
D N   [  5.0 ,  5.5 [     kappa(s,d)=  5.940
D N   [  5.5 ,  6.0 [     kappa(s,d)=  1.236
D N   [  6.0 ,  6.5 [     kappa(s,d)=  0.508
D N   [  6.5 ,  7.0 [     kappa(s,d)=  0.389
D N   [  7.0 ,  7.5 [     kappa(s,d)=  0.033
D N   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
D N   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
D N   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
D N   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
D N   [  9.5 , 10.0 [     kappa(s,d)=  0.014
D N   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
D N   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
D N   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
D N   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
D N   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
D N   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
D N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
D N   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D N   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D P   [  0.0 ,  4.0 [     kappa(s,d)=  3.551
D P   [  4.0 ,  4.5 [     kappa(s,d)=  2.251
D P   [  4.5 ,  5.0 [     kappa(s,d)=  1.095
D P   [  5.0 ,  5.5 [     kappa(s,d)=  3.669
D P   [  5.5 ,  6.0 [     kappa(s,d)=  1.126
D P   [  6.0 ,  6.5 [     kappa(s,d)=  0.949
D P   [  6.5 ,  7.0 [     kappa(s,d)=  0.766
D P   [  7.0 ,  7.5 [     kappa(s,d)=  0.040
D P   [  7.5 ,  8.0 [     kappa(s,d)=  0.014
D P   [  8.0 ,  8.5 [     kappa(s,d)=  0.025
D P   [  8.5 ,  9.0 [     kappa(s,d)=  0.022
D P   [  9.0 ,  9.5 [     kappa(s,d)=  0.013
D P   [  9.5 , 10.0 [     kappa(s,d)=  0.018
D P   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
D P   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
D P   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
D P   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
D P   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
D P   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D P   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
D P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D Q   [  0.0 ,  4.0 [     kappa(s,d)=  1.796
D Q   [  4.0 ,  4.5 [     kappa(s,d)=  1.701
D Q   [  4.5 ,  5.0 [     kappa(s,d)=  5.486
D Q   [  5.0 ,  5.5 [     kappa(s,d)=  4.026
D Q   [  5.5 ,  6.0 [     kappa(s,d)=  1.272
D Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.538
D Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.636
D Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.056
D Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.027
D Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
D Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.035
D Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.012
D Q   [  9.5 , 10.0 [     kappa(s,d)=  0.025
D Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.019
D Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
D Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
D Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
D Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
D Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
D Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D R   [  0.0 ,  4.0 [     kappa(s,d)=  3.016
D R   [  4.0 ,  4.5 [     kappa(s,d)=  6.673
D R   [  4.5 ,  5.0 [     kappa(s,d)=  1.913
D R   [  5.0 ,  5.5 [     kappa(s,d)=  5.895
D R   [  5.5 ,  6.0 [     kappa(s,d)=  1.455
D R   [  6.0 ,  6.5 [     kappa(s,d)=  0.367
D R   [  6.5 ,  7.0 [     kappa(s,d)=  0.316
D R   [  7.0 ,  7.5 [     kappa(s,d)=  0.026
D R   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
D R   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
D R   [  8.5 ,  9.0 [     kappa(s,d)=  0.021
D R   [  9.0 ,  9.5 [     kappa(s,d)=  0.015
D R   [  9.5 , 10.0 [     kappa(s,d)=  0.020
D R   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
D R   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
D R   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
D R   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
D R   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
D R   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
D R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
D R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D S   [  0.0 ,  4.0 [     kappa(s,d)=  8.843
D S   [  4.0 ,  4.5 [     kappa(s,d)=  0.780
D S   [  4.5 ,  5.0 [     kappa(s,d)=  1.854
D S   [  5.0 ,  5.5 [     kappa(s,d)=  4.061
D S   [  5.5 ,  6.0 [     kappa(s,d)=  1.639
D S   [  6.0 ,  6.5 [     kappa(s,d)=  0.374
D S   [  6.5 ,  7.0 [     kappa(s,d)=  0.411
D S   [  7.0 ,  7.5 [     kappa(s,d)=  0.017
D S   [  7.5 ,  8.0 [     kappa(s,d)=  0.006
D S   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
D S   [  8.5 ,  9.0 [     kappa(s,d)=  0.014
D S   [  9.0 ,  9.5 [     kappa(s,d)=  0.015
D S   [  9.5 , 10.0 [     kappa(s,d)=  0.009
D S   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
D S   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
D S   [ 11.0 , 11.5 [     kappa(s,d)=  0.002
D S   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
D S   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
D S   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D S   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
D S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
D S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D T   [  0.0 ,  4.0 [     kappa(s,d)=  2.355
D T   [  4.0 ,  4.5 [     kappa(s,d)=  3.707
D T   [  4.5 ,  5.0 [     kappa(s,d)=  1.493
D T   [  5.0 ,  5.5 [     kappa(s,d)=  7.778
D T   [  5.5 ,  6.0 [     kappa(s,d)=  1.649
D T   [  6.0 ,  6.5 [     kappa(s,d)=  0.490
D T   [  6.5 ,  7.0 [     kappa(s,d)=  0.455
D T   [  7.0 ,  7.5 [     kappa(s,d)=  0.020
D T   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
D T   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
D T   [  8.5 ,  9.0 [     kappa(s,d)=  0.044
D T   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
D T   [  9.5 , 10.0 [     kappa(s,d)=  0.019
D T   [ 10.0 , 10.5 [     kappa(s,d)=  0.020
D T   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
D T   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
D T   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
D T   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
D T   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
D T   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D V   [  0.0 ,  4.0 [     kappa(s,d)=  3.573
D V   [  4.0 ,  4.5 [     kappa(s,d)=  1.828
D V   [  4.5 ,  5.0 [     kappa(s,d)=  5.280
D V   [  5.0 ,  5.5 [     kappa(s,d)=  7.728
D V   [  5.5 ,  6.0 [     kappa(s,d)=  2.673
D V   [  6.0 ,  6.5 [     kappa(s,d)=  0.719
D V   [  6.5 ,  7.0 [     kappa(s,d)=  0.878
D V   [  7.0 ,  7.5 [     kappa(s,d)=  0.114
D V   [  7.5 ,  8.0 [     kappa(s,d)=  0.016
D V   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
D V   [  8.5 ,  9.0 [     kappa(s,d)=  0.038
D V   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
D V   [  9.5 , 10.0 [     kappa(s,d)=  0.027
D V   [ 10.0 , 10.5 [     kappa(s,d)=  0.041
D V   [ 10.5 , 11.0 [     kappa(s,d)=  0.019
D V   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
D V   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
D V   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
D V   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
D V   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
D V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
D V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D W   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
D W   [  4.0 ,  4.5 [     kappa(s,d)=  5.007
D W   [  4.5 ,  5.0 [     kappa(s,d)=  4.917
D W   [  5.0 ,  5.5 [     kappa(s,d)=  7.011
D W   [  5.5 ,  6.0 [     kappa(s,d)=  1.204
D W   [  6.0 ,  6.5 [     kappa(s,d)=  1.105
D W   [  6.5 ,  7.0 [     kappa(s,d)=  1.021
D W   [  7.0 ,  7.5 [     kappa(s,d)=  0.031
D W   [  7.5 ,  8.0 [     kappa(s,d)=  0.013
D W   [  8.0 ,  8.5 [     kappa(s,d)=  0.049
D W   [  8.5 ,  9.0 [     kappa(s,d)=  0.026
D W   [  9.0 ,  9.5 [     kappa(s,d)=  0.045
D W   [  9.5 , 10.0 [     kappa(s,d)=  0.039
D W   [ 10.0 , 10.5 [     kappa(s,d)=  0.050
D W   [ 10.5 , 11.0 [     kappa(s,d)=  0.020
D W   [ 11.0 , 11.5 [     kappa(s,d)=  0.012
D W   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
D W   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
D W   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
D W   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
D W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D W   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
D W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
D Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.065
D Y   [  4.0 ,  4.5 [     kappa(s,d)=  2.340
D Y   [  4.5 ,  5.0 [     kappa(s,d)=  2.136
D Y   [  5.0 ,  5.5 [     kappa(s,d)=  6.134
D Y   [  5.5 ,  6.0 [     kappa(s,d)=  1.213
D Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.864
D Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.725
D Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.050
D Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.013
D Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.035
D Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
D Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
D Y   [  9.5 , 10.0 [     kappa(s,d)=  0.038
D Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.026
D Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
D Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
D Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
D Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
D Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
D Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
D Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
D Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
D Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
D Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
D Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
D Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
D Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E E   [  0.0 ,  4.0 [     kappa(s,d)=  5.286
E E   [  4.0 ,  4.5 [     kappa(s,d)=  4.250
E E   [  4.5 ,  5.0 [     kappa(s,d)=  4.458
E E   [  5.0 ,  5.5 [     kappa(s,d)=  8.361
E E   [  5.5 ,  6.0 [     kappa(s,d)=  1.474
E E   [  6.0 ,  6.5 [     kappa(s,d)=  0.890
E E   [  6.5 ,  7.0 [     kappa(s,d)=  0.565
E E   [  7.0 ,  7.5 [     kappa(s,d)=  0.051
E E   [  7.5 ,  8.0 [     kappa(s,d)=  0.014
E E   [  8.0 ,  8.5 [     kappa(s,d)=  0.010
E E   [  8.5 ,  9.0 [     kappa(s,d)=  0.030
E E   [  9.0 ,  9.5 [     kappa(s,d)=  0.014
E E   [  9.5 , 10.0 [     kappa(s,d)=  0.026
E E   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
E E   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
E E   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
E E   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
E E   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
E E   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
E E   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E E   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E E   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E E   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E E   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E E   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E E   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E E   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E F   [  0.0 ,  4.0 [     kappa(s,d)=  4.165
E F   [  4.0 ,  4.5 [     kappa(s,d)=  3.288
E F   [  4.5 ,  5.0 [     kappa(s,d)=  4.879
E F   [  5.0 ,  5.5 [     kappa(s,d)=  6.710
E F   [  5.5 ,  6.0 [     kappa(s,d)=  2.058
E F   [  6.0 ,  6.5 [     kappa(s,d)=  1.233
E F   [  6.5 ,  7.0 [     kappa(s,d)=  0.607
E F   [  7.0 ,  7.5 [     kappa(s,d)=  0.038
E F   [  7.5 ,  8.0 [     kappa(s,d)=  0.027
E F   [  8.0 ,  8.5 [     kappa(s,d)=  0.034
E F   [  8.5 ,  9.0 [     kappa(s,d)=  0.060
E F   [  9.0 ,  9.5 [     kappa(s,d)=  0.046
E F   [  9.5 , 10.0 [     kappa(s,d)=  0.048
E F   [ 10.0 , 10.5 [     kappa(s,d)=  0.040
E F   [ 10.5 , 11.0 [     kappa(s,d)=  0.018
E F   [ 11.0 , 11.5 [     kappa(s,d)=  0.016
E F   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
E F   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
E F   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
E F   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
E F   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
E F   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
E F   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
E F   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E F   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E F   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E F   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E G   [  0.0 ,  4.0 [     kappa(s,d)=  4.341
E G   [  4.0 ,  4.5 [     kappa(s,d)=  2.120
E G   [  4.5 ,  5.0 [     kappa(s,d)=  1.386
E G   [  5.0 ,  5.5 [     kappa(s,d)=  3.122
E G   [  5.5 ,  6.0 [     kappa(s,d)=  0.940
E G   [  6.0 ,  6.5 [     kappa(s,d)=  0.391
E G   [  6.5 ,  7.0 [     kappa(s,d)=  0.412
E G   [  7.0 ,  7.5 [     kappa(s,d)=  0.014
E G   [  7.5 ,  8.0 [     kappa(s,d)=  0.009
E G   [  8.0 ,  8.5 [     kappa(s,d)=  0.005
E G   [  8.5 ,  9.0 [     kappa(s,d)=  0.012
E G   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
E G   [  9.5 , 10.0 [     kappa(s,d)=  0.011
E G   [ 10.0 , 10.5 [     kappa(s,d)=  0.007
E G   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
E G   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
E G   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
E G   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
E G   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
E G   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E G   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
E G   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E G   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E G   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E G   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E G   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E G   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E H   [  0.0 ,  4.0 [     kappa(s,d)=  6.281
E H   [  4.0 ,  4.5 [     kappa(s,d)=  4.798
E H   [  4.5 ,  5.0 [     kappa(s,d)=  3.276
E H   [  5.0 ,  5.5 [     kappa(s,d)=  5.468
E H   [  5.5 ,  6.0 [     kappa(s,d)=  0.880
E H   [  6.0 ,  6.5 [     kappa(s,d)=  0.767
E H   [  6.5 ,  7.0 [     kappa(s,d)=  0.528
E H   [  7.0 ,  7.5 [     kappa(s,d)=  0.012
E H   [  7.5 ,  8.0 [     kappa(s,d)=  0.016
E H   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
E H   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
E H   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
E H   [  9.5 , 10.0 [     kappa(s,d)=  0.027
E H   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
E H   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
E H   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
E H   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
E H   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
E H   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
E H   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E H   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E H   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E H   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E I   [  0.0 ,  4.0 [     kappa(s,d)=  6.008
E I   [  4.0 ,  4.5 [     kappa(s,d)=  3.881
E I   [  4.5 ,  5.0 [     kappa(s,d)=  3.403
E I   [  5.0 ,  5.5 [     kappa(s,d)=  7.108
E I   [  5.5 ,  6.0 [     kappa(s,d)=  3.260
E I   [  6.0 ,  6.5 [     kappa(s,d)=  1.618
E I   [  6.5 ,  7.0 [     kappa(s,d)=  0.788
E I   [  7.0 ,  7.5 [     kappa(s,d)=  0.147
E I   [  7.5 ,  8.0 [     kappa(s,d)=  0.029
E I   [  8.0 ,  8.5 [     kappa(s,d)=  0.031
E I   [  8.5 ,  9.0 [     kappa(s,d)=  0.031
E I   [  9.0 ,  9.5 [     kappa(s,d)=  0.056
E I   [  9.5 , 10.0 [     kappa(s,d)=  0.046
E I   [ 10.0 , 10.5 [     kappa(s,d)=  0.043
E I   [ 10.5 , 11.0 [     kappa(s,d)=  0.032
E I   [ 11.0 , 11.5 [     kappa(s,d)=  0.020
E I   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
E I   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
E I   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
E I   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
E I   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
E I   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
E I   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E I   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E K   [  0.0 ,  4.0 [     kappa(s,d)= 11.864
E K   [  4.0 ,  4.5 [     kappa(s,d)=  4.499
E K   [  4.5 ,  5.0 [     kappa(s,d)=  3.321
E K   [  5.0 ,  5.5 [     kappa(s,d)=  5.628
E K   [  5.5 ,  6.0 [     kappa(s,d)=  1.653
E K   [  6.0 ,  6.5 [     kappa(s,d)=  0.771
E K   [  6.5 ,  7.0 [     kappa(s,d)=  0.874
E K   [  7.0 ,  7.5 [     kappa(s,d)=  0.066
E K   [  7.5 ,  8.0 [     kappa(s,d)=  0.026
E K   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
E K   [  8.5 ,  9.0 [     kappa(s,d)=  0.026
E K   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
E K   [  9.5 , 10.0 [     kappa(s,d)=  0.031
E K   [ 10.0 , 10.5 [     kappa(s,d)=  0.033
E K   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
E K   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
E K   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
E K   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
E K   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
E K   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
E K   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E K   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E L   [  0.0 ,  4.0 [     kappa(s,d)=  4.973
E L   [  4.0 ,  4.5 [     kappa(s,d)=  2.482
E L   [  4.5 ,  5.0 [     kappa(s,d)=  3.170
E L   [  5.0 ,  5.5 [     kappa(s,d)=  7.128
E L   [  5.5 ,  6.0 [     kappa(s,d)=  2.598
E L   [  6.0 ,  6.5 [     kappa(s,d)=  0.948
E L   [  6.5 ,  7.0 [     kappa(s,d)=  0.687
E L   [  7.0 ,  7.5 [     kappa(s,d)=  0.095
E L   [  7.5 ,  8.0 [     kappa(s,d)=  0.046
E L   [  8.0 ,  8.5 [     kappa(s,d)=  0.035
E L   [  8.5 ,  9.0 [     kappa(s,d)=  0.059
E L   [  9.0 ,  9.5 [     kappa(s,d)=  0.031
E L   [  9.5 , 10.0 [     kappa(s,d)=  0.035
E L   [ 10.0 , 10.5 [     kappa(s,d)=  0.040
E L   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
E L   [ 11.0 , 11.5 [     kappa(s,d)=  0.012
E L   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
E L   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
E L   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
E L   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
E L   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E L   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
E L   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E M   [  0.0 ,  4.0 [     kappa(s,d)=  6.193
E M   [  4.0 ,  4.5 [     kappa(s,d)=  3.224
E M   [  4.5 ,  5.0 [     kappa(s,d)=  3.402
E M   [  5.0 ,  5.5 [     kappa(s,d)=  4.787
E M   [  5.5 ,  6.0 [     kappa(s,d)=  1.842
E M   [  6.0 ,  6.5 [     kappa(s,d)=  0.544
E M   [  6.5 ,  7.0 [     kappa(s,d)=  0.489
E M   [  7.0 ,  7.5 [     kappa(s,d)=  0.025
E M   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
E M   [  8.0 ,  8.5 [     kappa(s,d)=  0.016
E M   [  8.5 ,  9.0 [     kappa(s,d)=  0.029
E M   [  9.0 ,  9.5 [     kappa(s,d)=  0.053
E M   [  9.5 , 10.0 [     kappa(s,d)=  0.024
E M   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
E M   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
E M   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
E M   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
E M   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
E M   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
E M   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E M   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E M   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
E M   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
E M   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
E M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E N   [  0.0 ,  4.0 [     kappa(s,d)=  3.433
E N   [  4.0 ,  4.5 [     kappa(s,d)=  2.104
E N   [  4.5 ,  5.0 [     kappa(s,d)=  3.880
E N   [  5.0 ,  5.5 [     kappa(s,d)=  5.798
E N   [  5.5 ,  6.0 [     kappa(s,d)=  1.815
E N   [  6.0 ,  6.5 [     kappa(s,d)=  1.496
E N   [  6.5 ,  7.0 [     kappa(s,d)=  0.541
E N   [  7.0 ,  7.5 [     kappa(s,d)=  0.029
E N   [  7.5 ,  8.0 [     kappa(s,d)=  0.010
E N   [  8.0 ,  8.5 [     kappa(s,d)=  0.015
E N   [  8.5 ,  9.0 [     kappa(s,d)=  0.042
E N   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
E N   [  9.5 , 10.0 [     kappa(s,d)=  0.031
E N   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
E N   [ 10.5 , 11.0 [     kappa(s,d)=  0.019
E N   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
E N   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
E N   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
E N   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
E N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E N   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E N   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E P   [  0.0 ,  4.0 [     kappa(s,d)=  5.236
E P   [  4.0 ,  4.5 [     kappa(s,d)=  6.071
E P   [  4.5 ,  5.0 [     kappa(s,d)=  1.161
E P   [  5.0 ,  5.5 [     kappa(s,d)=  4.924
E P   [  5.5 ,  6.0 [     kappa(s,d)=  1.144
E P   [  6.0 ,  6.5 [     kappa(s,d)=  0.745
E P   [  6.5 ,  7.0 [     kappa(s,d)=  0.566
E P   [  7.0 ,  7.5 [     kappa(s,d)=  0.035
E P   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
E P   [  8.0 ,  8.5 [     kappa(s,d)=  0.023
E P   [  8.5 ,  9.0 [     kappa(s,d)=  0.021
E P   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
E P   [  9.5 , 10.0 [     kappa(s,d)=  0.024
E P   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
E P   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
E P   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
E P   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
E P   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
E P   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
E P   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E Q   [  0.0 ,  4.0 [     kappa(s,d)=  4.318
E Q   [  4.0 ,  4.5 [     kappa(s,d)=  2.826
E Q   [  4.5 ,  5.0 [     kappa(s,d)=  4.076
E Q   [  5.0 ,  5.5 [     kappa(s,d)=  4.869
E Q   [  5.5 ,  6.0 [     kappa(s,d)=  2.250
E Q   [  6.0 ,  6.5 [     kappa(s,d)=  1.215
E Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.404
E Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.017
E Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.017
E Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.014
E Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.028
E Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
E Q   [  9.5 , 10.0 [     kappa(s,d)=  0.027
E Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
E Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
E Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
E Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
E Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
E Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
E Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E R   [  0.0 ,  4.0 [     kappa(s,d)=  5.191
E R   [  4.0 ,  4.5 [     kappa(s,d)=  5.611
E R   [  4.5 ,  5.0 [     kappa(s,d)=  2.936
E R   [  5.0 ,  5.5 [     kappa(s,d)=  4.445
E R   [  5.5 ,  6.0 [     kappa(s,d)=  1.694
E R   [  6.0 ,  6.5 [     kappa(s,d)=  1.199
E R   [  6.5 ,  7.0 [     kappa(s,d)=  0.445
E R   [  7.0 ,  7.5 [     kappa(s,d)=  0.059
E R   [  7.5 ,  8.0 [     kappa(s,d)=  0.019
E R   [  8.0 ,  8.5 [     kappa(s,d)=  0.015
E R   [  8.5 ,  9.0 [     kappa(s,d)=  0.018
E R   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
E R   [  9.5 , 10.0 [     kappa(s,d)=  0.017
E R   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
E R   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
E R   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
E R   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
E R   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
E R   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
E R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
E R   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E S   [  0.0 ,  4.0 [     kappa(s,d)=  2.937
E S   [  4.0 ,  4.5 [     kappa(s,d)=  5.205
E S   [  4.5 ,  5.0 [     kappa(s,d)=  3.888
E S   [  5.0 ,  5.5 [     kappa(s,d)=  5.033
E S   [  5.5 ,  6.0 [     kappa(s,d)=  1.975
E S   [  6.0 ,  6.5 [     kappa(s,d)=  0.386
E S   [  6.5 ,  7.0 [     kappa(s,d)=  0.449
E S   [  7.0 ,  7.5 [     kappa(s,d)=  0.022
E S   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
E S   [  8.0 ,  8.5 [     kappa(s,d)=  0.010
E S   [  8.5 ,  9.0 [     kappa(s,d)=  0.018
E S   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
E S   [  9.5 , 10.0 [     kappa(s,d)=  0.014
E S   [ 10.0 , 10.5 [     kappa(s,d)=  0.008
E S   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
E S   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
E S   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
E S   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
E S   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
E S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
E S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
E S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E T   [  0.0 ,  4.0 [     kappa(s,d)=  3.015
E T   [  4.0 ,  4.5 [     kappa(s,d)=  4.321
E T   [  4.5 ,  5.0 [     kappa(s,d)=  2.469
E T   [  5.0 ,  5.5 [     kappa(s,d)=  8.669
E T   [  5.5 ,  6.0 [     kappa(s,d)=  1.753
E T   [  6.0 ,  6.5 [     kappa(s,d)=  0.838
E T   [  6.5 ,  7.0 [     kappa(s,d)=  1.216
E T   [  7.0 ,  7.5 [     kappa(s,d)=  0.033
E T   [  7.5 ,  8.0 [     kappa(s,d)=  0.022
E T   [  8.0 ,  8.5 [     kappa(s,d)=  0.014
E T   [  8.5 ,  9.0 [     kappa(s,d)=  0.023
E T   [  9.0 ,  9.5 [     kappa(s,d)=  0.014
E T   [  9.5 , 10.0 [     kappa(s,d)=  0.026
E T   [ 10.0 , 10.5 [     kappa(s,d)=  0.024
E T   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
E T   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
E T   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
E T   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
E T   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
E T   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
E T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
E T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E V   [  0.0 ,  4.0 [     kappa(s,d)=  7.836
E V   [  4.0 ,  4.5 [     kappa(s,d)=  3.520
E V   [  4.5 ,  5.0 [     kappa(s,d)=  3.153
E V   [  5.0 ,  5.5 [     kappa(s,d)=  7.258
E V   [  5.5 ,  6.0 [     kappa(s,d)=  2.173
E V   [  6.0 ,  6.5 [     kappa(s,d)=  1.481
E V   [  6.5 ,  7.0 [     kappa(s,d)=  0.849
E V   [  7.0 ,  7.5 [     kappa(s,d)=  0.079
E V   [  7.5 ,  8.0 [     kappa(s,d)=  0.026
E V   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
E V   [  8.5 ,  9.0 [     kappa(s,d)=  0.063
E V   [  9.0 ,  9.5 [     kappa(s,d)=  0.033
E V   [  9.5 , 10.0 [     kappa(s,d)=  0.030
E V   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
E V   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
E V   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
E V   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
E V   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
E V   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
E V   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
E V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
E V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
E V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E W   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
E W   [  4.0 ,  4.5 [     kappa(s,d)=  3.226
E W   [  4.5 ,  5.0 [     kappa(s,d)=  3.275
E W   [  5.0 ,  5.5 [     kappa(s,d)=  7.138
E W   [  5.5 ,  6.0 [     kappa(s,d)=  2.185
E W   [  6.0 ,  6.5 [     kappa(s,d)=  0.736
E W   [  6.5 ,  7.0 [     kappa(s,d)=  0.894
E W   [  7.0 ,  7.5 [     kappa(s,d)=  0.045
E W   [  7.5 ,  8.0 [     kappa(s,d)=  0.018
E W   [  8.0 ,  8.5 [     kappa(s,d)=  0.046
E W   [  8.5 ,  9.0 [     kappa(s,d)=  0.096
E W   [  9.0 ,  9.5 [     kappa(s,d)=  0.052
E W   [  9.5 , 10.0 [     kappa(s,d)=  0.034
E W   [ 10.0 , 10.5 [     kappa(s,d)=  0.040
E W   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
E W   [ 11.0 , 11.5 [     kappa(s,d)=  0.019
E W   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
E W   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
E W   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
E W   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
E W   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
E W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
E W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
E Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.800
E Y   [  4.0 ,  4.5 [     kappa(s,d)=  6.801
E Y   [  4.5 ,  5.0 [     kappa(s,d)=  4.855
E Y   [  5.0 ,  5.5 [     kappa(s,d)=  6.108
E Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.810
E Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.236
E Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.728
E Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.068
E Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.017
E Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.037
E Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.048
E Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.034
E Y   [  9.5 , 10.0 [     kappa(s,d)=  0.057
E Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.045
E Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.028
E Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
E Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
E Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
E Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
E Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
E Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
E Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
E Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
E Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
E Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
E Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
E Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F F   [  0.0 ,  4.0 [     kappa(s,d)=  4.874
F F   [  4.0 ,  4.5 [     kappa(s,d)=  3.846
F F   [  4.5 ,  5.0 [     kappa(s,d)=  2.177
F F   [  5.0 ,  5.5 [     kappa(s,d)=  8.528
F F   [  5.5 ,  6.0 [     kappa(s,d)=  2.094
F F   [  6.0 ,  6.5 [     kappa(s,d)=  1.608
F F   [  6.5 ,  7.0 [     kappa(s,d)=  1.746
F F   [  7.0 ,  7.5 [     kappa(s,d)=  0.135
F F   [  7.5 ,  8.0 [     kappa(s,d)=  0.082
F F   [  8.0 ,  8.5 [     kappa(s,d)=  0.081
F F   [  8.5 ,  9.0 [     kappa(s,d)=  0.164
F F   [  9.0 ,  9.5 [     kappa(s,d)=  0.070
F F   [  9.5 , 10.0 [     kappa(s,d)=  0.119
F F   [ 10.0 , 10.5 [     kappa(s,d)=  0.061
F F   [ 10.5 , 11.0 [     kappa(s,d)=  0.074
F F   [ 11.0 , 11.5 [     kappa(s,d)=  0.027
F F   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
F F   [ 12.0 , 12.5 [     kappa(s,d)=  0.015
F F   [ 12.5 , 13.0 [     kappa(s,d)=  0.013
F F   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
F F   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
F F   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
F F   [ 14.5 , 15.0 [     kappa(s,d)=  0.006
F F   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
F F   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F F   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F F   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F G   [  0.0 ,  4.0 [     kappa(s,d)= 13.043
F G   [  4.0 ,  4.5 [     kappa(s,d)=  2.743
F G   [  4.5 ,  5.0 [     kappa(s,d)=  0.743
F G   [  5.0 ,  5.5 [     kappa(s,d)=  3.270
F G   [  5.5 ,  6.0 [     kappa(s,d)=  0.951
F G   [  6.0 ,  6.5 [     kappa(s,d)=  0.574
F G   [  6.5 ,  7.0 [     kappa(s,d)=  0.248
F G   [  7.0 ,  7.5 [     kappa(s,d)=  0.024
F G   [  7.5 ,  8.0 [     kappa(s,d)=  0.012
F G   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
F G   [  8.5 ,  9.0 [     kappa(s,d)=  0.019
F G   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
F G   [  9.5 , 10.0 [     kappa(s,d)=  0.020
F G   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
F G   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
F G   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
F G   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
F G   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
F G   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
F G   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
F G   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
F G   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
F G   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F G   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F G   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F G   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F G   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F H   [  0.0 ,  4.0 [     kappa(s,d)=  5.123
F H   [  4.0 ,  4.5 [     kappa(s,d)=  2.851
F H   [  4.5 ,  5.0 [     kappa(s,d)=  1.816
F H   [  5.0 ,  5.5 [     kappa(s,d)=  2.733
F H   [  5.5 ,  6.0 [     kappa(s,d)=  1.664
F H   [  6.0 ,  6.5 [     kappa(s,d)=  0.964
F H   [  6.5 ,  7.0 [     kappa(s,d)=  0.568
F H   [  7.0 ,  7.5 [     kappa(s,d)=  0.088
F H   [  7.5 ,  8.0 [     kappa(s,d)=  0.005
F H   [  8.0 ,  8.5 [     kappa(s,d)=  0.043
F H   [  8.5 ,  9.0 [     kappa(s,d)=  0.028
F H   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
F H   [  9.5 , 10.0 [     kappa(s,d)=  0.021
F H   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
F H   [ 10.5 , 11.0 [     kappa(s,d)=  0.049
F H   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
F H   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
F H   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
F H   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
F H   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
F H   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
F H   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
F H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F H   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F I   [  0.0 ,  4.0 [     kappa(s,d)=  3.849
F I   [  4.0 ,  4.5 [     kappa(s,d)=  4.039
F I   [  4.5 ,  5.0 [     kappa(s,d)=  5.767
F I   [  5.0 ,  5.5 [     kappa(s,d)=  3.874
F I   [  5.5 ,  6.0 [     kappa(s,d)=  3.500
F I   [  6.0 ,  6.5 [     kappa(s,d)=  2.351
F I   [  6.5 ,  7.0 [     kappa(s,d)=  1.769
F I   [  7.0 ,  7.5 [     kappa(s,d)=  0.396
F I   [  7.5 ,  8.0 [     kappa(s,d)=  0.126
F I   [  8.0 ,  8.5 [     kappa(s,d)=  0.146
F I   [  8.5 ,  9.0 [     kappa(s,d)=  0.173
F I   [  9.0 ,  9.5 [     kappa(s,d)=  0.086
F I   [  9.5 , 10.0 [     kappa(s,d)=  0.164
F I   [ 10.0 , 10.5 [     kappa(s,d)=  0.115
F I   [ 10.5 , 11.0 [     kappa(s,d)=  0.060
F I   [ 11.0 , 11.5 [     kappa(s,d)=  0.043
F I   [ 11.5 , 12.0 [     kappa(s,d)=  0.019
F I   [ 12.0 , 12.5 [     kappa(s,d)=  0.020
F I   [ 12.5 , 13.0 [     kappa(s,d)=  0.011
F I   [ 13.0 , 13.5 [     kappa(s,d)=  0.010
F I   [ 13.5 , 14.0 [     kappa(s,d)=  0.008
F I   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
F I   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
F I   [ 15.0 , 15.5 [     kappa(s,d)=  0.003
F I   [ 15.5 , 16.0 [     kappa(s,d)=  0.002
F I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F K   [  0.0 ,  4.0 [     kappa(s,d)=  9.110
F K   [  4.0 ,  4.5 [     kappa(s,d)=  1.113
F K   [  4.5 ,  5.0 [     kappa(s,d)=  1.950
F K   [  5.0 ,  5.5 [     kappa(s,d)=  8.433
F K   [  5.5 ,  6.0 [     kappa(s,d)=  1.594
F K   [  6.0 ,  6.5 [     kappa(s,d)=  0.846
F K   [  6.5 ,  7.0 [     kappa(s,d)=  0.893
F K   [  7.0 ,  7.5 [     kappa(s,d)=  0.050
F K   [  7.5 ,  8.0 [     kappa(s,d)=  0.053
F K   [  8.0 ,  8.5 [     kappa(s,d)=  0.068
F K   [  8.5 ,  9.0 [     kappa(s,d)=  0.067
F K   [  9.0 ,  9.5 [     kappa(s,d)=  0.046
F K   [  9.5 , 10.0 [     kappa(s,d)=  0.061
F K   [ 10.0 , 10.5 [     kappa(s,d)=  0.054
F K   [ 10.5 , 11.0 [     kappa(s,d)=  0.031
F K   [ 11.0 , 11.5 [     kappa(s,d)=  0.016
F K   [ 11.5 , 12.0 [     kappa(s,d)=  0.020
F K   [ 12.0 , 12.5 [     kappa(s,d)=  0.013
F K   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
F K   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
F K   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
F K   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
F K   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
F K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F L   [  0.0 ,  4.0 [     kappa(s,d)=  5.574
F L   [  4.0 ,  4.5 [     kappa(s,d)=  3.491
F L   [  4.5 ,  5.0 [     kappa(s,d)=  7.642
F L   [  5.0 ,  5.5 [     kappa(s,d)=  4.435
F L   [  5.5 ,  6.0 [     kappa(s,d)=  2.253
F L   [  6.0 ,  6.5 [     kappa(s,d)=  2.925
F L   [  6.5 ,  7.0 [     kappa(s,d)=  1.206
F L   [  7.0 ,  7.5 [     kappa(s,d)=  0.247
F L   [  7.5 ,  8.0 [     kappa(s,d)=  0.090
F L   [  8.0 ,  8.5 [     kappa(s,d)=  0.111
F L   [  8.5 ,  9.0 [     kappa(s,d)=  0.156
F L   [  9.0 ,  9.5 [     kappa(s,d)=  0.083
F L   [  9.5 , 10.0 [     kappa(s,d)=  0.101
F L   [ 10.0 , 10.5 [     kappa(s,d)=  0.076
F L   [ 10.5 , 11.0 [     kappa(s,d)=  0.056
F L   [ 11.0 , 11.5 [     kappa(s,d)=  0.036
F L   [ 11.5 , 12.0 [     kappa(s,d)=  0.017
F L   [ 12.0 , 12.5 [     kappa(s,d)=  0.014
F L   [ 12.5 , 13.0 [     kappa(s,d)=  0.016
F L   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
F L   [ 13.5 , 14.0 [     kappa(s,d)=  0.007
F L   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
F L   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
F L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F M   [  0.0 ,  4.0 [     kappa(s,d)=  3.363
F M   [  4.0 ,  4.5 [     kappa(s,d)=  2.662
F M   [  4.5 ,  5.0 [     kappa(s,d)=  3.515
F M   [  5.0 ,  5.5 [     kappa(s,d)=  5.114
F M   [  5.5 ,  6.0 [     kappa(s,d)=  1.327
F M   [  6.0 ,  6.5 [     kappa(s,d)=  0.845
F M   [  6.5 ,  7.0 [     kappa(s,d)=  0.985
F M   [  7.0 ,  7.5 [     kappa(s,d)=  0.021
F M   [  7.5 ,  8.0 [     kappa(s,d)=  0.020
F M   [  8.0 ,  8.5 [     kappa(s,d)=  0.081
F M   [  8.5 ,  9.0 [     kappa(s,d)=  0.045
F M   [  9.0 ,  9.5 [     kappa(s,d)=  0.064
F M   [  9.5 , 10.0 [     kappa(s,d)=  0.072
F M   [ 10.0 , 10.5 [     kappa(s,d)=  0.042
F M   [ 10.5 , 11.0 [     kappa(s,d)=  0.033
F M   [ 11.0 , 11.5 [     kappa(s,d)=  0.029
F M   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
F M   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
F M   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
F M   [ 13.0 , 13.5 [     kappa(s,d)=  0.007
F M   [ 13.5 , 14.0 [     kappa(s,d)=  0.009
F M   [ 14.0 , 14.5 [     kappa(s,d)=  0.006
F M   [ 14.5 , 15.0 [     kappa(s,d)=  0.003
F M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F N   [  0.0 ,  4.0 [     kappa(s,d)=  5.853
F N   [  4.0 ,  4.5 [     kappa(s,d)=  5.007
F N   [  4.5 ,  5.0 [     kappa(s,d)=  3.772
F N   [  5.0 ,  5.5 [     kappa(s,d)=  5.664
F N   [  5.5 ,  6.0 [     kappa(s,d)=  2.819
F N   [  6.0 ,  6.5 [     kappa(s,d)=  0.596
F N   [  6.5 ,  7.0 [     kappa(s,d)=  0.907
F N   [  7.0 ,  7.5 [     kappa(s,d)=  0.121
F N   [  7.5 ,  8.0 [     kappa(s,d)=  0.040
F N   [  8.0 ,  8.5 [     kappa(s,d)=  0.098
F N   [  8.5 ,  9.0 [     kappa(s,d)=  0.028
F N   [  9.0 ,  9.5 [     kappa(s,d)=  0.048
F N   [  9.5 , 10.0 [     kappa(s,d)=  0.039
F N   [ 10.0 , 10.5 [     kappa(s,d)=  0.044
F N   [ 10.5 , 11.0 [     kappa(s,d)=  0.017
F N   [ 11.0 , 11.5 [     kappa(s,d)=  0.013
F N   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
F N   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
F N   [ 12.5 , 13.0 [     kappa(s,d)=  0.013
F N   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
F N   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
F N   [ 14.0 , 14.5 [     kappa(s,d)=  0.005
F N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F N   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
F N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F P   [  0.0 ,  4.0 [     kappa(s,d)=  5.058
F P   [  4.0 ,  4.5 [     kappa(s,d)=  5.172
F P   [  4.5 ,  5.0 [     kappa(s,d)=  1.478
F P   [  5.0 ,  5.5 [     kappa(s,d)=  4.104
F P   [  5.5 ,  6.0 [     kappa(s,d)=  1.863
F P   [  6.0 ,  6.5 [     kappa(s,d)=  2.834
F P   [  6.5 ,  7.0 [     kappa(s,d)=  0.341
F P   [  7.0 ,  7.5 [     kappa(s,d)=  0.082
F P   [  7.5 ,  8.0 [     kappa(s,d)=  0.027
F P   [  8.0 ,  8.5 [     kappa(s,d)=  0.026
F P   [  8.5 ,  9.0 [     kappa(s,d)=  0.048
F P   [  9.0 ,  9.5 [     kappa(s,d)=  0.070
F P   [  9.5 , 10.0 [     kappa(s,d)=  0.024
F P   [ 10.0 , 10.5 [     kappa(s,d)=  0.026
F P   [ 10.5 , 11.0 [     kappa(s,d)=  0.020
F P   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
F P   [ 11.5 , 12.0 [     kappa(s,d)=  0.020
F P   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
F P   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
F P   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
F P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
F P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
F P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F Q   [  0.0 ,  4.0 [     kappa(s,d)=  2.982
F Q   [  4.0 ,  4.5 [     kappa(s,d)=  4.186
F Q   [  4.5 ,  5.0 [     kappa(s,d)=  3.144
F Q   [  5.0 ,  5.5 [     kappa(s,d)=  6.276
F Q   [  5.5 ,  6.0 [     kappa(s,d)=  2.557
F Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.754
F Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.562
F Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.079
F Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.034
F Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
F Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.039
F Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.050
F Q   [  9.5 , 10.0 [     kappa(s,d)=  0.041
F Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.046
F Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.025
F Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
F Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
F Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
F Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
F Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
F Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
F Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
F Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F R   [  0.0 ,  4.0 [     kappa(s,d)=  4.374
F R   [  4.0 ,  4.5 [     kappa(s,d)=  2.288
F R   [  4.5 ,  5.0 [     kappa(s,d)=  3.917
F R   [  5.0 ,  5.5 [     kappa(s,d)=  5.115
F R   [  5.5 ,  6.0 [     kappa(s,d)=  1.905
F R   [  6.0 ,  6.5 [     kappa(s,d)=  0.582
F R   [  6.5 ,  7.0 [     kappa(s,d)=  0.724
F R   [  7.0 ,  7.5 [     kappa(s,d)=  0.066
F R   [  7.5 ,  8.0 [     kappa(s,d)=  0.035
F R   [  8.0 ,  8.5 [     kappa(s,d)=  0.029
F R   [  8.5 ,  9.0 [     kappa(s,d)=  0.049
F R   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
F R   [  9.5 , 10.0 [     kappa(s,d)=  0.030
F R   [ 10.0 , 10.5 [     kappa(s,d)=  0.024
F R   [ 10.5 , 11.0 [     kappa(s,d)=  0.019
F R   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
F R   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
F R   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
F R   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
F R   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
F R   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
F R   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
F R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F S   [  0.0 ,  4.0 [     kappa(s,d)=  3.879
F S   [  4.0 ,  4.5 [     kappa(s,d)=  4.786
F S   [  4.5 ,  5.0 [     kappa(s,d)=  2.907
F S   [  5.0 ,  5.5 [     kappa(s,d)=  4.569
F S   [  5.5 ,  6.0 [     kappa(s,d)=  2.320
F S   [  6.0 ,  6.5 [     kappa(s,d)=  1.083
F S   [  6.5 ,  7.0 [     kappa(s,d)=  0.390
F S   [  7.0 ,  7.5 [     kappa(s,d)=  0.027
F S   [  7.5 ,  8.0 [     kappa(s,d)=  0.042
F S   [  8.0 ,  8.5 [     kappa(s,d)=  0.035
F S   [  8.5 ,  9.0 [     kappa(s,d)=  0.028
F S   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
F S   [  9.5 , 10.0 [     kappa(s,d)=  0.031
F S   [ 10.0 , 10.5 [     kappa(s,d)=  0.016
F S   [ 10.5 , 11.0 [     kappa(s,d)=  0.018
F S   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
F S   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
F S   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
F S   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
F S   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
F S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
F S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
F S   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
F S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F T   [  0.0 ,  4.0 [     kappa(s,d)=  3.815
F T   [  4.0 ,  4.5 [     kappa(s,d)=  1.925
F T   [  4.5 ,  5.0 [     kappa(s,d)=  5.597
F T   [  5.0 ,  5.5 [     kappa(s,d)=  5.953
F T   [  5.5 ,  6.0 [     kappa(s,d)=  2.298
F T   [  6.0 ,  6.5 [     kappa(s,d)=  1.200
F T   [  6.5 ,  7.0 [     kappa(s,d)=  1.422
F T   [  7.0 ,  7.5 [     kappa(s,d)=  0.059
F T   [  7.5 ,  8.0 [     kappa(s,d)=  0.045
F T   [  8.0 ,  8.5 [     kappa(s,d)=  0.023
F T   [  8.5 ,  9.0 [     kappa(s,d)=  0.070
F T   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
F T   [  9.5 , 10.0 [     kappa(s,d)=  0.042
F T   [ 10.0 , 10.5 [     kappa(s,d)=  0.044
F T   [ 10.5 , 11.0 [     kappa(s,d)=  0.018
F T   [ 11.0 , 11.5 [     kappa(s,d)=  0.014
F T   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
F T   [ 12.0 , 12.5 [     kappa(s,d)=  0.016
F T   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
F T   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
F T   [ 13.5 , 14.0 [     kappa(s,d)=  0.006
F T   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
F T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
F T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F V   [  0.0 ,  4.0 [     kappa(s,d)=  6.759
F V   [  4.0 ,  4.5 [     kappa(s,d)=  4.260
F V   [  4.5 ,  5.0 [     kappa(s,d)=  3.870
F V   [  5.0 ,  5.5 [     kappa(s,d)=  8.232
F V   [  5.5 ,  6.0 [     kappa(s,d)=  3.067
F V   [  6.0 ,  6.5 [     kappa(s,d)=  1.812
F V   [  6.5 ,  7.0 [     kappa(s,d)=  1.877
F V   [  7.0 ,  7.5 [     kappa(s,d)=  0.193
F V   [  7.5 ,  8.0 [     kappa(s,d)=  0.086
F V   [  8.0 ,  8.5 [     kappa(s,d)=  0.080
F V   [  8.5 ,  9.0 [     kappa(s,d)=  0.105
F V   [  9.0 ,  9.5 [     kappa(s,d)=  0.075
F V   [  9.5 , 10.0 [     kappa(s,d)=  0.119
F V   [ 10.0 , 10.5 [     kappa(s,d)=  0.060
F V   [ 10.5 , 11.0 [     kappa(s,d)=  0.028
F V   [ 11.0 , 11.5 [     kappa(s,d)=  0.035
F V   [ 11.5 , 12.0 [     kappa(s,d)=  0.033
F V   [ 12.0 , 12.5 [     kappa(s,d)=  0.018
F V   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
F V   [ 13.0 , 13.5 [     kappa(s,d)=  0.007
F V   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
F V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
F V   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
F V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
F V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F W   [  0.0 ,  4.0 [     kappa(s,d)=  6.521
F W   [  4.0 ,  4.5 [     kappa(s,d)=  3.933
F W   [  4.5 ,  5.0 [     kappa(s,d)=  6.508
F W   [  5.0 ,  5.5 [     kappa(s,d)=  3.712
F W   [  5.5 ,  6.0 [     kappa(s,d)=  1.840
F W   [  6.0 ,  6.5 [     kappa(s,d)=  1.438
F W   [  6.5 ,  7.0 [     kappa(s,d)=  0.771
F W   [  7.0 ,  7.5 [     kappa(s,d)=  0.326
F W   [  7.5 ,  8.0 [     kappa(s,d)=  0.074
F W   [  8.0 ,  8.5 [     kappa(s,d)=  0.109
F W   [  8.5 ,  9.0 [     kappa(s,d)=  0.146
F W   [  9.0 ,  9.5 [     kappa(s,d)=  0.053
F W   [  9.5 , 10.0 [     kappa(s,d)=  0.215
F W   [ 10.0 , 10.5 [     kappa(s,d)=  0.052
F W   [ 10.5 , 11.0 [     kappa(s,d)=  0.043
F W   [ 11.0 , 11.5 [     kappa(s,d)=  0.030
F W   [ 11.5 , 12.0 [     kappa(s,d)=  0.016
F W   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
F W   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
F W   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
F W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
F W   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
F W   [ 14.5 , 15.0 [     kappa(s,d)=  0.003
F W   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
F W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
F Y   [  0.0 ,  4.0 [     kappa(s,d)=  2.812
F Y   [  4.0 ,  4.5 [     kappa(s,d)=  8.847
F Y   [  4.5 ,  5.0 [     kappa(s,d)=  2.324
F Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.890
F Y   [  5.5 ,  6.0 [     kappa(s,d)=  1.785
F Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.951
F Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.452
F Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.069
F Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.071
F Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.039
F Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.077
F Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.085
F Y   [  9.5 , 10.0 [     kappa(s,d)=  0.074
F Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.063
F Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.055
F Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.018
F Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.014
F Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
F Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.012
F Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.010
F Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
F Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
F Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
F Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
F Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
F Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
F Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G G   [  0.0 ,  4.0 [     kappa(s,d)=  1.084
G G   [  4.0 ,  4.5 [     kappa(s,d)=  1.581
G G   [  4.5 ,  5.0 [     kappa(s,d)=  0.455
G G   [  5.0 ,  5.5 [     kappa(s,d)=  0.754
G G   [  5.5 ,  6.0 [     kappa(s,d)=  0.315
G G   [  6.0 ,  6.5 [     kappa(s,d)=  0.379
G G   [  6.5 ,  7.0 [     kappa(s,d)=  0.150
G G   [  7.0 ,  7.5 [     kappa(s,d)=  0.003
G G   [  7.5 ,  8.0 [     kappa(s,d)=  0.004
G G   [  8.0 ,  8.5 [     kappa(s,d)=  0.002
G G   [  8.5 ,  9.0 [     kappa(s,d)=  0.010
G G   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
G G   [  9.5 , 10.0 [     kappa(s,d)=  0.012
G G   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
G G   [ 10.5 , 11.0 [     kappa(s,d)=  0.002
G G   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
G G   [ 11.5 , 12.0 [     kappa(s,d)=  0.001
G G   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G G   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
G G   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G G   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G G   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G G   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G G   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G G   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G G   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G G   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G H   [  0.0 ,  4.0 [     kappa(s,d)=  5.126
G H   [  4.0 ,  4.5 [     kappa(s,d)=  1.863
G H   [  4.5 ,  5.0 [     kappa(s,d)=  0.914
G H   [  5.0 ,  5.5 [     kappa(s,d)=  1.755
G H   [  5.5 ,  6.0 [     kappa(s,d)=  0.521
G H   [  6.0 ,  6.5 [     kappa(s,d)=  0.143
G H   [  6.5 ,  7.0 [     kappa(s,d)=  0.252
G H   [  7.0 ,  7.5 [     kappa(s,d)=  0.005
G H   [  7.5 ,  8.0 [     kappa(s,d)=  0.003
G H   [  8.0 ,  8.5 [     kappa(s,d)=  0.013
G H   [  8.5 ,  9.0 [     kappa(s,d)=  0.040
G H   [  9.0 ,  9.5 [     kappa(s,d)=  0.012
G H   [  9.5 , 10.0 [     kappa(s,d)=  0.014
G H   [ 10.0 , 10.5 [     kappa(s,d)=  0.008
G H   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
G H   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
G H   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
G H   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
G H   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
G H   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
G H   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
G H   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G H   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G I   [  0.0 ,  4.0 [     kappa(s,d)=  2.756
G I   [  4.0 ,  4.5 [     kappa(s,d)=  3.279
G I   [  4.5 ,  5.0 [     kappa(s,d)=  2.038
G I   [  5.0 ,  5.5 [     kappa(s,d)=  7.350
G I   [  5.5 ,  6.0 [     kappa(s,d)=  2.554
G I   [  6.0 ,  6.5 [     kappa(s,d)=  0.278
G I   [  6.5 ,  7.0 [     kappa(s,d)=  0.352
G I   [  7.0 ,  7.5 [     kappa(s,d)=  0.034
G I   [  7.5 ,  8.0 [     kappa(s,d)=  0.006
G I   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
G I   [  8.5 ,  9.0 [     kappa(s,d)=  0.013
G I   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
G I   [  9.5 , 10.0 [     kappa(s,d)=  0.022
G I   [ 10.0 , 10.5 [     kappa(s,d)=  0.019
G I   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
G I   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
G I   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
G I   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
G I   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
G I   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
G I   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
G I   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
G I   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G I   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G K   [  0.0 ,  4.0 [     kappa(s,d)=  1.860
G K   [  4.0 ,  4.5 [     kappa(s,d)=  0.619
G K   [  4.5 ,  5.0 [     kappa(s,d)=  1.325
G K   [  5.0 ,  5.5 [     kappa(s,d)=  2.878
G K   [  5.5 ,  6.0 [     kappa(s,d)=  1.115
G K   [  6.0 ,  6.5 [     kappa(s,d)=  0.392
G K   [  6.5 ,  7.0 [     kappa(s,d)=  0.365
G K   [  7.0 ,  7.5 [     kappa(s,d)=  0.013
G K   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
G K   [  8.0 ,  8.5 [     kappa(s,d)=  0.007
G K   [  8.5 ,  9.0 [     kappa(s,d)=  0.014
G K   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
G K   [  9.5 , 10.0 [     kappa(s,d)=  0.009
G K   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
G K   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
G K   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
G K   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
G K   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G K   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
G K   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G K   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G K   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G L   [  0.0 ,  4.0 [     kappa(s,d)=  3.939
G L   [  4.0 ,  4.5 [     kappa(s,d)=  2.180
G L   [  4.5 ,  5.0 [     kappa(s,d)=  1.957
G L   [  5.0 ,  5.5 [     kappa(s,d)=  3.249
G L   [  5.5 ,  6.0 [     kappa(s,d)=  0.788
G L   [  6.0 ,  6.5 [     kappa(s,d)=  0.462
G L   [  6.5 ,  7.0 [     kappa(s,d)=  0.404
G L   [  7.0 ,  7.5 [     kappa(s,d)=  0.039
G L   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
G L   [  8.0 ,  8.5 [     kappa(s,d)=  0.007
G L   [  8.5 ,  9.0 [     kappa(s,d)=  0.017
G L   [  9.0 ,  9.5 [     kappa(s,d)=  0.027
G L   [  9.5 , 10.0 [     kappa(s,d)=  0.018
G L   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
G L   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
G L   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
G L   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
G L   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
G L   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
G L   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
G L   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
G L   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G L   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G M   [  0.0 ,  4.0 [     kappa(s,d)=  3.406
G M   [  4.0 ,  4.5 [     kappa(s,d)=  3.095
G M   [  4.5 ,  5.0 [     kappa(s,d)=  1.351
G M   [  5.0 ,  5.5 [     kappa(s,d)=  3.780
G M   [  5.5 ,  6.0 [     kappa(s,d)=  0.516
G M   [  6.0 ,  6.5 [     kappa(s,d)=  0.866
G M   [  6.5 ,  7.0 [     kappa(s,d)=  0.133
G M   [  7.0 ,  7.5 [     kappa(s,d)=  0.010
G M   [  7.5 ,  8.0 [     kappa(s,d)=  0.006
G M   [  8.0 ,  8.5 [     kappa(s,d)=  0.005
G M   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
G M   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
G M   [  9.5 , 10.0 [     kappa(s,d)=  0.016
G M   [ 10.0 , 10.5 [     kappa(s,d)=  0.005
G M   [ 10.5 , 11.0 [     kappa(s,d)=  0.003
G M   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
G M   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
G M   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G M   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
G M   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G M   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G M   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G M   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G N   [  0.0 ,  4.0 [     kappa(s,d)=  2.683
G N   [  4.0 ,  4.5 [     kappa(s,d)=  1.874
G N   [  4.5 ,  5.0 [     kappa(s,d)=  1.259
G N   [  5.0 ,  5.5 [     kappa(s,d)=  2.885
G N   [  5.5 ,  6.0 [     kappa(s,d)=  0.637
G N   [  6.0 ,  6.5 [     kappa(s,d)=  0.443
G N   [  6.5 ,  7.0 [     kappa(s,d)=  0.348
G N   [  7.0 ,  7.5 [     kappa(s,d)=  0.008
G N   [  7.5 ,  8.0 [     kappa(s,d)=  0.016
G N   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
G N   [  8.5 ,  9.0 [     kappa(s,d)=  0.017
G N   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
G N   [  9.5 , 10.0 [     kappa(s,d)=  0.008
G N   [ 10.0 , 10.5 [     kappa(s,d)=  0.006
G N   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
G N   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
G N   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
G N   [ 12.0 , 12.5 [     kappa(s,d)=  0.001
G N   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
G N   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G N   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G N   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
G N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G P   [  0.0 ,  4.0 [     kappa(s,d)=  4.593
G P   [  4.0 ,  4.5 [     kappa(s,d)=  1.380
G P   [  4.5 ,  5.0 [     kappa(s,d)=  0.561
G P   [  5.0 ,  5.5 [     kappa(s,d)=  1.466
G P   [  5.5 ,  6.0 [     kappa(s,d)=  0.792
G P   [  6.0 ,  6.5 [     kappa(s,d)=  0.614
G P   [  6.5 ,  7.0 [     kappa(s,d)=  0.554
G P   [  7.0 ,  7.5 [     kappa(s,d)=  0.028
G P   [  7.5 ,  8.0 [     kappa(s,d)=  0.014
G P   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
G P   [  8.5 ,  9.0 [     kappa(s,d)=  0.032
G P   [  9.0 ,  9.5 [     kappa(s,d)=  0.011
G P   [  9.5 , 10.0 [     kappa(s,d)=  0.011
G P   [ 10.0 , 10.5 [     kappa(s,d)=  0.007
G P   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
G P   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
G P   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
G P   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G P   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
G P   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
G P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
G P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G P   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
G P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G Q   [  0.0 ,  4.0 [     kappa(s,d)=  4.498
G Q   [  4.0 ,  4.5 [     kappa(s,d)=  1.323
G Q   [  4.5 ,  5.0 [     kappa(s,d)=  1.085
G Q   [  5.0 ,  5.5 [     kappa(s,d)=  1.940
G Q   [  5.5 ,  6.0 [     kappa(s,d)=  1.161
G Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.299
G Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.261
G Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.010
G Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
G Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.006
G Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.007
G Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.004
G Q   [  9.5 , 10.0 [     kappa(s,d)=  0.005
G Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.004
G Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
G Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
G Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
G Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
G Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
G Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
G Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G R   [  0.0 ,  4.0 [     kappa(s,d)=  1.654
G R   [  4.0 ,  4.5 [     kappa(s,d)=  1.671
G R   [  4.5 ,  5.0 [     kappa(s,d)=  0.963
G R   [  5.0 ,  5.5 [     kappa(s,d)=  2.506
G R   [  5.5 ,  6.0 [     kappa(s,d)=  0.603
G R   [  6.0 ,  6.5 [     kappa(s,d)=  0.304
G R   [  6.5 ,  7.0 [     kappa(s,d)=  0.418
G R   [  7.0 ,  7.5 [     kappa(s,d)=  0.013
G R   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
G R   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
G R   [  8.5 ,  9.0 [     kappa(s,d)=  0.020
G R   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
G R   [  9.5 , 10.0 [     kappa(s,d)=  0.009
G R   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
G R   [ 10.5 , 11.0 [     kappa(s,d)=  0.003
G R   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
G R   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
G R   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
G R   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
G R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G S   [  0.0 ,  4.0 [     kappa(s,d)=  3.034
G S   [  4.0 ,  4.5 [     kappa(s,d)=  1.019
G S   [  4.5 ,  5.0 [     kappa(s,d)=  0.674
G S   [  5.0 ,  5.5 [     kappa(s,d)=  1.807
G S   [  5.5 ,  6.0 [     kappa(s,d)=  0.626
G S   [  6.0 ,  6.5 [     kappa(s,d)=  0.619
G S   [  6.5 ,  7.0 [     kappa(s,d)=  0.402
G S   [  7.0 ,  7.5 [     kappa(s,d)=  0.013
G S   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
G S   [  8.0 ,  8.5 [     kappa(s,d)=  0.004
G S   [  8.5 ,  9.0 [     kappa(s,d)=  0.009
G S   [  9.0 ,  9.5 [     kappa(s,d)=  0.007
G S   [  9.5 , 10.0 [     kappa(s,d)=  0.007
G S   [ 10.0 , 10.5 [     kappa(s,d)=  0.007
G S   [ 10.5 , 11.0 [     kappa(s,d)=  0.003
G S   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
G S   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
G S   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G S   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
G S   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G T   [  0.0 ,  4.0 [     kappa(s,d)=  3.043
G T   [  4.0 ,  4.5 [     kappa(s,d)=  1.447
G T   [  4.5 ,  5.0 [     kappa(s,d)=  2.242
G T   [  5.0 ,  5.5 [     kappa(s,d)=  2.314
G T   [  5.5 ,  6.0 [     kappa(s,d)=  0.880
G T   [  6.0 ,  6.5 [     kappa(s,d)=  0.314
G T   [  6.5 ,  7.0 [     kappa(s,d)=  0.590
G T   [  7.0 ,  7.5 [     kappa(s,d)=  0.007
G T   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
G T   [  8.0 ,  8.5 [     kappa(s,d)=  0.004
G T   [  8.5 ,  9.0 [     kappa(s,d)=  0.011
G T   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
G T   [  9.5 , 10.0 [     kappa(s,d)=  0.022
G T   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
G T   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
G T   [ 11.0 , 11.5 [     kappa(s,d)=  0.002
G T   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
G T   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G T   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
G T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
G T   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G V   [  0.0 ,  4.0 [     kappa(s,d)=  6.660
G V   [  4.0 ,  4.5 [     kappa(s,d)=  2.394
G V   [  4.5 ,  5.0 [     kappa(s,d)=  1.022
G V   [  5.0 ,  5.5 [     kappa(s,d)=  3.701
G V   [  5.5 ,  6.0 [     kappa(s,d)=  1.512
G V   [  6.0 ,  6.5 [     kappa(s,d)=  0.746
G V   [  6.5 ,  7.0 [     kappa(s,d)=  0.246
G V   [  7.0 ,  7.5 [     kappa(s,d)=  0.023
G V   [  7.5 ,  8.0 [     kappa(s,d)=  0.009
G V   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
G V   [  8.5 ,  9.0 [     kappa(s,d)=  0.016
G V   [  9.0 ,  9.5 [     kappa(s,d)=  0.011
G V   [  9.5 , 10.0 [     kappa(s,d)=  0.021
G V   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
G V   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
G V   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
G V   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
G V   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
G V   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
G V   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G V   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G V   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G W   [  0.0 ,  4.0 [     kappa(s,d)=  4.177
G W   [  4.0 ,  4.5 [     kappa(s,d)=  0.816
G W   [  4.5 ,  5.0 [     kappa(s,d)=  1.176
G W   [  5.0 ,  5.5 [     kappa(s,d)=  1.691
G W   [  5.5 ,  6.0 [     kappa(s,d)=  1.138
G W   [  6.0 ,  6.5 [     kappa(s,d)=  0.686
G W   [  6.5 ,  7.0 [     kappa(s,d)=  0.267
G W   [  7.0 ,  7.5 [     kappa(s,d)=  0.035
G W   [  7.5 ,  8.0 [     kappa(s,d)=  0.061
G W   [  8.0 ,  8.5 [     kappa(s,d)=  0.017
G W   [  8.5 ,  9.0 [     kappa(s,d)=  0.031
G W   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
G W   [  9.5 , 10.0 [     kappa(s,d)=  0.038
G W   [ 10.0 , 10.5 [     kappa(s,d)=  0.010
G W   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
G W   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
G W   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
G W   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
G W   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
G W   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
G W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
G W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
G Y   [  0.0 ,  4.0 [     kappa(s,d)=  5.907
G Y   [  4.0 ,  4.5 [     kappa(s,d)=  0.930
G Y   [  4.5 ,  5.0 [     kappa(s,d)=  1.278
G Y   [  5.0 ,  5.5 [     kappa(s,d)=  2.657
G Y   [  5.5 ,  6.0 [     kappa(s,d)=  0.921
G Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.672
G Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.414
G Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.021
G Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.012
G Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
G Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.014
G Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.028
G Y   [  9.5 , 10.0 [     kappa(s,d)=  0.043
G Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
G Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
G Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
G Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
G Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
G Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
G Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
G Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
G Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
G Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
G Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
G Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
G Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
G Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H H   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
H H   [  4.0 ,  4.5 [     kappa(s,d)=  3.125
H H   [  4.5 ,  5.0 [     kappa(s,d)=  2.595
H H   [  5.0 ,  5.5 [     kappa(s,d)=  3.964
H H   [  5.5 ,  6.0 [     kappa(s,d)=  1.178
H H   [  6.0 ,  6.5 [     kappa(s,d)=  1.953
H H   [  6.5 ,  7.0 [     kappa(s,d)=  0.878
H H   [  7.0 ,  7.5 [     kappa(s,d)=  0.050
H H   [  7.5 ,  8.0 [     kappa(s,d)=  0.010
H H   [  8.0 ,  8.5 [     kappa(s,d)=  0.069
H H   [  8.5 ,  9.0 [     kappa(s,d)=  0.019
H H   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
H H   [  9.5 , 10.0 [     kappa(s,d)=  0.027
H H   [ 10.0 , 10.5 [     kappa(s,d)=  0.016
H H   [ 10.5 , 11.0 [     kappa(s,d)=  0.043
H H   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
H H   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
H H   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
H H   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
H H   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
H H   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H H   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H H   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H H   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H H   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H H   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H H   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H I   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
H I   [  4.0 ,  4.5 [     kappa(s,d)=  4.965
H I   [  4.5 ,  5.0 [     kappa(s,d)=  2.846
H I   [  5.0 ,  5.5 [     kappa(s,d)=  6.440
H I   [  5.5 ,  6.0 [     kappa(s,d)=  2.788
H I   [  6.0 ,  6.5 [     kappa(s,d)=  1.224
H I   [  6.5 ,  7.0 [     kappa(s,d)=  0.459
H I   [  7.0 ,  7.5 [     kappa(s,d)=  0.169
H I   [  7.5 ,  8.0 [     kappa(s,d)=  0.035
H I   [  8.0 ,  8.5 [     kappa(s,d)=  0.063
H I   [  8.5 ,  9.0 [     kappa(s,d)=  0.039
H I   [  9.0 ,  9.5 [     kappa(s,d)=  0.016
H I   [  9.5 , 10.0 [     kappa(s,d)=  0.067
H I   [ 10.0 , 10.5 [     kappa(s,d)=  0.023
H I   [ 10.5 , 11.0 [     kappa(s,d)=  0.026
H I   [ 11.0 , 11.5 [     kappa(s,d)=  0.027
H I   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
H I   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
H I   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
H I   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
H I   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H I   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
H I   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H I   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H K   [  0.0 ,  4.0 [     kappa(s,d)=  4.006
H K   [  4.0 ,  4.5 [     kappa(s,d)=  1.589
H K   [  4.5 ,  5.0 [     kappa(s,d)=  4.667
H K   [  5.0 ,  5.5 [     kappa(s,d)=  3.393
H K   [  5.5 ,  6.0 [     kappa(s,d)=  2.412
H K   [  6.0 ,  6.5 [     kappa(s,d)=  0.836
H K   [  6.5 ,  7.0 [     kappa(s,d)=  0.294
H K   [  7.0 ,  7.5 [     kappa(s,d)=  0.033
H K   [  7.5 ,  8.0 [     kappa(s,d)=  0.023
H K   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
H K   [  8.5 ,  9.0 [     kappa(s,d)=  0.030
H K   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
H K   [  9.5 , 10.0 [     kappa(s,d)=  0.014
H K   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
H K   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
H K   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
H K   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
H K   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
H K   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
H K   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
H K   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
H K   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H L   [  0.0 ,  4.0 [     kappa(s,d)=  3.796
H L   [  4.0 ,  4.5 [     kappa(s,d)=  2.180
H L   [  4.5 ,  5.0 [     kappa(s,d)=  4.626
H L   [  5.0 ,  5.5 [     kappa(s,d)=  4.760
H L   [  5.5 ,  6.0 [     kappa(s,d)=  2.010
H L   [  6.0 ,  6.5 [     kappa(s,d)=  0.955
H L   [  6.5 ,  7.0 [     kappa(s,d)=  0.307
H L   [  7.0 ,  7.5 [     kappa(s,d)=  0.022
H L   [  7.5 ,  8.0 [     kappa(s,d)=  0.029
H L   [  8.0 ,  8.5 [     kappa(s,d)=  0.040
H L   [  8.5 ,  9.0 [     kappa(s,d)=  0.046
H L   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
H L   [  9.5 , 10.0 [     kappa(s,d)=  0.031
H L   [ 10.0 , 10.5 [     kappa(s,d)=  0.027
H L   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
H L   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
H L   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
H L   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
H L   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
H L   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
H L   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
H L   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H L   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H M   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
H M   [  4.0 ,  4.5 [     kappa(s,d)=  3.455
H M   [  4.5 ,  5.0 [     kappa(s,d)=  1.060
H M   [  5.0 ,  5.5 [     kappa(s,d)=  6.038
H M   [  5.5 ,  6.0 [     kappa(s,d)=  2.052
H M   [  6.0 ,  6.5 [     kappa(s,d)=  0.228
H M   [  6.5 ,  7.0 [     kappa(s,d)=  0.313
H M   [  7.0 ,  7.5 [     kappa(s,d)=  0.036
H M   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
H M   [  8.0 ,  8.5 [     kappa(s,d)=  0.017
H M   [  8.5 ,  9.0 [     kappa(s,d)=  0.034
H M   [  9.0 ,  9.5 [     kappa(s,d)=  0.022
H M   [  9.5 , 10.0 [     kappa(s,d)=  0.017
H M   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
H M   [ 10.5 , 11.0 [     kappa(s,d)=  0.002
H M   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
H M   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
H M   [ 12.0 , 12.5 [     kappa(s,d)=  0.015
H M   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
H M   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
H M   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H M   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H M   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H N   [  0.0 ,  4.0 [     kappa(s,d)=  2.125
H N   [  4.0 ,  4.5 [     kappa(s,d)=  1.484
H N   [  4.5 ,  5.0 [     kappa(s,d)=  4.271
H N   [  5.0 ,  5.5 [     kappa(s,d)=  6.394
H N   [  5.5 ,  6.0 [     kappa(s,d)=  0.995
H N   [  6.0 ,  6.5 [     kappa(s,d)=  0.470
H N   [  6.5 ,  7.0 [     kappa(s,d)=  1.221
H N   [  7.0 ,  7.5 [     kappa(s,d)=  0.015
H N   [  7.5 ,  8.0 [     kappa(s,d)=  0.009
H N   [  8.0 ,  8.5 [     kappa(s,d)=  0.013
H N   [  8.5 ,  9.0 [     kappa(s,d)=  0.037
H N   [  9.0 ,  9.5 [     kappa(s,d)=  0.007
H N   [  9.5 , 10.0 [     kappa(s,d)=  0.011
H N   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
H N   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
H N   [ 11.0 , 11.5 [     kappa(s,d)=  0.002
H N   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
H N   [ 12.0 , 12.5 [     kappa(s,d)=  0.001
H N   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
H N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
H N   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H N   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H N   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
H N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H P   [  0.0 ,  4.0 [     kappa(s,d)=  4.458
H P   [  4.0 ,  4.5 [     kappa(s,d)=  1.905
H P   [  4.5 ,  5.0 [     kappa(s,d)=  1.905
H P   [  5.0 ,  5.5 [     kappa(s,d)=  3.566
H P   [  5.5 ,  6.0 [     kappa(s,d)=  1.802
H P   [  6.0 ,  6.5 [     kappa(s,d)=  0.563
H P   [  6.5 ,  7.0 [     kappa(s,d)=  1.358
H P   [  7.0 ,  7.5 [     kappa(s,d)=  0.027
H P   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
H P   [  8.0 ,  8.5 [     kappa(s,d)=  0.025
H P   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
H P   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
H P   [  9.5 , 10.0 [     kappa(s,d)=  0.007
H P   [ 10.0 , 10.5 [     kappa(s,d)=  0.008
H P   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
H P   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
H P   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
H P   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
H P   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
H P   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
H P   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H P   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
H P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H Q   [  0.0 ,  4.0 [     kappa(s,d)=  4.047
H Q   [  4.0 ,  4.5 [     kappa(s,d)=  3.842
H Q   [  4.5 ,  5.0 [     kappa(s,d)=  2.670
H Q   [  5.0 ,  5.5 [     kappa(s,d)=  2.698
H Q   [  5.5 ,  6.0 [     kappa(s,d)=  0.796
H Q   [  6.0 ,  6.5 [     kappa(s,d)=  1.202
H Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.283
H Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.053
H Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
H Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.014
H Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.052
H Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
H Q   [  9.5 , 10.0 [     kappa(s,d)=  0.025
H Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
H Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
H Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
H Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
H Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
H Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
H Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
H Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
H Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H R   [  0.0 ,  4.0 [     kappa(s,d)=  3.710
H R   [  4.0 ,  4.5 [     kappa(s,d)=  2.845
H R   [  4.5 ,  5.0 [     kappa(s,d)=  2.034
H R   [  5.0 ,  5.5 [     kappa(s,d)=  7.674
H R   [  5.5 ,  6.0 [     kappa(s,d)=  1.070
H R   [  6.0 ,  6.5 [     kappa(s,d)=  0.905
H R   [  6.5 ,  7.0 [     kappa(s,d)=  0.428
H R   [  7.0 ,  7.5 [     kappa(s,d)=  0.021
H R   [  7.5 ,  8.0 [     kappa(s,d)=  0.002
H R   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
H R   [  8.5 ,  9.0 [     kappa(s,d)=  0.012
H R   [  9.0 ,  9.5 [     kappa(s,d)=  0.027
H R   [  9.5 , 10.0 [     kappa(s,d)=  0.016
H R   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
H R   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
H R   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
H R   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
H R   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
H R   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
H R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
H R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H S   [  0.0 ,  4.0 [     kappa(s,d)=  4.482
H S   [  4.0 ,  4.5 [     kappa(s,d)=  5.933
H S   [  4.5 ,  5.0 [     kappa(s,d)=  1.552
H S   [  5.0 ,  5.5 [     kappa(s,d)=  4.255
H S   [  5.5 ,  6.0 [     kappa(s,d)=  0.578
H S   [  6.0 ,  6.5 [     kappa(s,d)=  0.485
H S   [  6.5 ,  7.0 [     kappa(s,d)=  0.239
H S   [  7.0 ,  7.5 [     kappa(s,d)=  0.067
H S   [  7.5 ,  8.0 [     kappa(s,d)=  0.005
H S   [  8.0 ,  8.5 [     kappa(s,d)=  0.005
H S   [  8.5 ,  9.0 [     kappa(s,d)=  0.014
H S   [  9.0 ,  9.5 [     kappa(s,d)=  0.005
H S   [  9.5 , 10.0 [     kappa(s,d)=  0.017
H S   [ 10.0 , 10.5 [     kappa(s,d)=  0.017
H S   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
H S   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
H S   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
H S   [ 12.0 , 12.5 [     kappa(s,d)=  0.001
H S   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
H S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
H S   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
H S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H T   [  0.0 ,  4.0 [     kappa(s,d)=  3.726
H T   [  4.0 ,  4.5 [     kappa(s,d)=  4.190
H T   [  4.5 ,  5.0 [     kappa(s,d)=  2.882
H T   [  5.0 ,  5.5 [     kappa(s,d)=  5.441
H T   [  5.5 ,  6.0 [     kappa(s,d)=  1.010
H T   [  6.0 ,  6.5 [     kappa(s,d)=  0.570
H T   [  6.5 ,  7.0 [     kappa(s,d)=  1.146
H T   [  7.0 ,  7.5 [     kappa(s,d)=  0.026
H T   [  7.5 ,  8.0 [     kappa(s,d)=  0.017
H T   [  8.0 ,  8.5 [     kappa(s,d)=  0.029
H T   [  8.5 ,  9.0 [     kappa(s,d)=  0.068
H T   [  9.0 ,  9.5 [     kappa(s,d)=  0.014
H T   [  9.5 , 10.0 [     kappa(s,d)=  0.012
H T   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
H T   [ 10.5 , 11.0 [     kappa(s,d)=  0.025
H T   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
H T   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
H T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
H T   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
H T   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
H T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
H T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H V   [  0.0 ,  4.0 [     kappa(s,d)=  6.959
H V   [  4.0 ,  4.5 [     kappa(s,d)=  3.247
H V   [  4.5 ,  5.0 [     kappa(s,d)=  3.941
H V   [  5.0 ,  5.5 [     kappa(s,d)=  6.489
H V   [  5.5 ,  6.0 [     kappa(s,d)=  3.070
H V   [  6.0 ,  6.5 [     kappa(s,d)=  1.089
H V   [  6.5 ,  7.0 [     kappa(s,d)=  0.869
H V   [  7.0 ,  7.5 [     kappa(s,d)=  0.104
H V   [  7.5 ,  8.0 [     kappa(s,d)=  0.045
H V   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
H V   [  8.5 ,  9.0 [     kappa(s,d)=  0.034
H V   [  9.0 ,  9.5 [     kappa(s,d)=  0.025
H V   [  9.5 , 10.0 [     kappa(s,d)=  0.022
H V   [ 10.0 , 10.5 [     kappa(s,d)=  0.040
H V   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
H V   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
H V   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
H V   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
H V   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
H V   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
H V   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H V   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H W   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
H W   [  4.0 ,  4.5 [     kappa(s,d)=  1.754
H W   [  4.5 ,  5.0 [     kappa(s,d)=  4.798
H W   [  5.0 ,  5.5 [     kappa(s,d)=  3.050
H W   [  5.5 ,  6.0 [     kappa(s,d)=  1.356
H W   [  6.0 ,  6.5 [     kappa(s,d)=  0.703
H W   [  6.5 ,  7.0 [     kappa(s,d)=  1.640
H W   [  7.0 ,  7.5 [     kappa(s,d)=  0.042
H W   [  7.5 ,  8.0 [     kappa(s,d)=  0.023
H W   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
H W   [  8.5 ,  9.0 [     kappa(s,d)=  0.070
H W   [  9.0 ,  9.5 [     kappa(s,d)=  0.035
H W   [  9.5 , 10.0 [     kappa(s,d)=  0.016
H W   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
H W   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
H W   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
H W   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
H W   [ 12.0 , 12.5 [     kappa(s,d)=  0.017
H W   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
H W   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
H W   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
H W   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
H W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
H Y   [  0.0 ,  4.0 [     kappa(s,d)=  3.840
H Y   [  4.0 ,  4.5 [     kappa(s,d)=  4.413
H Y   [  4.5 ,  5.0 [     kappa(s,d)=  2.765
H Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.883
H Y   [  5.5 ,  6.0 [     kappa(s,d)=  1.481
H Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.715
H Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.721
H Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.137
H Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.027
H Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.039
H Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
H Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.038
H Y   [  9.5 , 10.0 [     kappa(s,d)=  0.020
H Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
H Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.026
H Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
H Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
H Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
H Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
H Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
H Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
H Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
H Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
H Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
H Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
H Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
H Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I I   [  0.0 ,  4.0 [     kappa(s,d)=  5.039
I I   [  4.0 ,  4.5 [     kappa(s,d)= 10.864
I I   [  4.5 ,  5.0 [     kappa(s,d)=  7.415
I I   [  5.0 ,  5.5 [     kappa(s,d)=  6.505
I I   [  5.5 ,  6.0 [     kappa(s,d)=  3.291
I I   [  6.0 ,  6.5 [     kappa(s,d)=  2.327
I I   [  6.5 ,  7.0 [     kappa(s,d)=  1.972
I I   [  7.0 ,  7.5 [     kappa(s,d)=  0.230
I I   [  7.5 ,  8.0 [     kappa(s,d)=  0.122
I I   [  8.0 ,  8.5 [     kappa(s,d)=  0.095
I I   [  8.5 ,  9.0 [     kappa(s,d)=  0.190
I I   [  9.0 ,  9.5 [     kappa(s,d)=  0.103
I I   [  9.5 , 10.0 [     kappa(s,d)=  0.112
I I   [ 10.0 , 10.5 [     kappa(s,d)=  0.050
I I   [ 10.5 , 11.0 [     kappa(s,d)=  0.039
I I   [ 11.0 , 11.5 [     kappa(s,d)=  0.030
I I   [ 11.5 , 12.0 [     kappa(s,d)=  0.016
I I   [ 12.0 , 12.5 [     kappa(s,d)=  0.018
I I   [ 12.5 , 13.0 [     kappa(s,d)=  0.010
I I   [ 13.0 , 13.5 [     kappa(s,d)=  0.014
I I   [ 13.5 , 14.0 [     kappa(s,d)=  0.007
I I   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
I I   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
I I   [ 15.0 , 15.5 [     kappa(s,d)=  0.003
I I   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I I   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I I   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I K   [  0.0 ,  4.0 [     kappa(s,d)=  3.559
I K   [  4.0 ,  4.5 [     kappa(s,d)=  2.089
I K   [  4.5 ,  5.0 [     kappa(s,d)=  5.396
I K   [  5.0 ,  5.5 [     kappa(s,d)=  8.847
I K   [  5.5 ,  6.0 [     kappa(s,d)=  2.814
I K   [  6.0 ,  6.5 [     kappa(s,d)=  1.236
I K   [  6.5 ,  7.0 [     kappa(s,d)=  1.395
I K   [  7.0 ,  7.5 [     kappa(s,d)=  0.165
I K   [  7.5 ,  8.0 [     kappa(s,d)=  0.069
I K   [  8.0 ,  8.5 [     kappa(s,d)=  0.042
I K   [  8.5 ,  9.0 [     kappa(s,d)=  0.079
I K   [  9.0 ,  9.5 [     kappa(s,d)=  0.053
I K   [  9.5 , 10.0 [     kappa(s,d)=  0.049
I K   [ 10.0 , 10.5 [     kappa(s,d)=  0.031
I K   [ 10.5 , 11.0 [     kappa(s,d)=  0.029
I K   [ 11.0 , 11.5 [     kappa(s,d)=  0.025
I K   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
I K   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
I K   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
I K   [ 13.0 , 13.5 [     kappa(s,d)=  0.007
I K   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
I K   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
I K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
I K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
I K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I L   [  0.0 ,  4.0 [     kappa(s,d)=  3.780
I L   [  4.0 ,  4.5 [     kappa(s,d)=  4.833
I L   [  4.5 ,  5.0 [     kappa(s,d)=  8.617
I L   [  5.0 ,  5.5 [     kappa(s,d)=  6.270
I L   [  5.5 ,  6.0 [     kappa(s,d)=  3.433
I L   [  6.0 ,  6.5 [     kappa(s,d)=  2.461
I L   [  6.5 ,  7.0 [     kappa(s,d)=  1.214
I L   [  7.0 ,  7.5 [     kappa(s,d)=  0.379
I L   [  7.5 ,  8.0 [     kappa(s,d)=  0.095
I L   [  8.0 ,  8.5 [     kappa(s,d)=  0.103
I L   [  8.5 ,  9.0 [     kappa(s,d)=  0.166
I L   [  9.0 ,  9.5 [     kappa(s,d)=  0.104
I L   [  9.5 , 10.0 [     kappa(s,d)=  0.113
I L   [ 10.0 , 10.5 [     kappa(s,d)=  0.063
I L   [ 10.5 , 11.0 [     kappa(s,d)=  0.037
I L   [ 11.0 , 11.5 [     kappa(s,d)=  0.022
I L   [ 11.5 , 12.0 [     kappa(s,d)=  0.019
I L   [ 12.0 , 12.5 [     kappa(s,d)=  0.012
I L   [ 12.5 , 13.0 [     kappa(s,d)=  0.011
I L   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
I L   [ 13.5 , 14.0 [     kappa(s,d)=  0.006
I L   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
I L   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
I L   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
I L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I M   [  0.0 ,  4.0 [     kappa(s,d)=  4.167
I M   [  4.0 ,  4.5 [     kappa(s,d)=  5.404
I M   [  4.5 ,  5.0 [     kappa(s,d)=  2.999
I M   [  5.0 ,  5.5 [     kappa(s,d)=  8.550
I M   [  5.5 ,  6.0 [     kappa(s,d)=  2.033
I M   [  6.0 ,  6.5 [     kappa(s,d)=  1.248
I M   [  6.5 ,  7.0 [     kappa(s,d)=  1.890
I M   [  7.0 ,  7.5 [     kappa(s,d)=  0.215
I M   [  7.5 ,  8.0 [     kappa(s,d)=  0.029
I M   [  8.0 ,  8.5 [     kappa(s,d)=  0.067
I M   [  8.5 ,  9.0 [     kappa(s,d)=  0.066
I M   [  9.0 ,  9.5 [     kappa(s,d)=  0.061
I M   [  9.5 , 10.0 [     kappa(s,d)=  0.067
I M   [ 10.0 , 10.5 [     kappa(s,d)=  0.054
I M   [ 10.5 , 11.0 [     kappa(s,d)=  0.027
I M   [ 11.0 , 11.5 [     kappa(s,d)=  0.024
I M   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
I M   [ 12.0 , 12.5 [     kappa(s,d)=  0.014
I M   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
I M   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
I M   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
I M   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
I M   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
I M   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
I M   [ 15.5 , 16.0 [     kappa(s,d)=  0.002
I M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I N   [  0.0 ,  4.0 [     kappa(s,d)=  5.025
I N   [  4.0 ,  4.5 [     kappa(s,d)=  5.510
I N   [  4.5 ,  5.0 [     kappa(s,d)=  6.965
I N   [  5.0 ,  5.5 [     kappa(s,d)=  8.759
I N   [  5.5 ,  6.0 [     kappa(s,d)=  1.832
I N   [  6.0 ,  6.5 [     kappa(s,d)=  1.401
I N   [  6.5 ,  7.0 [     kappa(s,d)=  1.212
I N   [  7.0 ,  7.5 [     kappa(s,d)=  0.074
I N   [  7.5 ,  8.0 [     kappa(s,d)=  0.034
I N   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
I N   [  8.5 ,  9.0 [     kappa(s,d)=  0.041
I N   [  9.0 ,  9.5 [     kappa(s,d)=  0.041
I N   [  9.5 , 10.0 [     kappa(s,d)=  0.061
I N   [ 10.0 , 10.5 [     kappa(s,d)=  0.031
I N   [ 10.5 , 11.0 [     kappa(s,d)=  0.035
I N   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
I N   [ 11.5 , 12.0 [     kappa(s,d)=  0.019
I N   [ 12.0 , 12.5 [     kappa(s,d)=  0.013
I N   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
I N   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
I N   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
I N   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
I N   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
I N   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
I N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I P   [  0.0 ,  4.0 [     kappa(s,d)=  3.716
I P   [  4.0 ,  4.5 [     kappa(s,d)=  3.539
I P   [  4.5 ,  5.0 [     kappa(s,d)=  5.176
I P   [  5.0 ,  5.5 [     kappa(s,d)=  2.943
I P   [  5.5 ,  6.0 [     kappa(s,d)=  2.102
I P   [  6.0 ,  6.5 [     kappa(s,d)=  1.228
I P   [  6.5 ,  7.0 [     kappa(s,d)=  1.576
I P   [  7.0 ,  7.5 [     kappa(s,d)=  0.325
I P   [  7.5 ,  8.0 [     kappa(s,d)=  0.074
I P   [  8.0 ,  8.5 [     kappa(s,d)=  0.060
I P   [  8.5 ,  9.0 [     kappa(s,d)=  0.036
I P   [  9.0 ,  9.5 [     kappa(s,d)=  0.035
I P   [  9.5 , 10.0 [     kappa(s,d)=  0.054
I P   [ 10.0 , 10.5 [     kappa(s,d)=  0.050
I P   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
I P   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
I P   [ 11.5 , 12.0 [     kappa(s,d)=  0.018
I P   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
I P   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
I P   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
I P   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
I P   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
I P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
I P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
I P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I Q   [  0.0 ,  4.0 [     kappa(s,d)=  4.126
I Q   [  4.0 ,  4.5 [     kappa(s,d)=  5.757
I Q   [  4.5 ,  5.0 [     kappa(s,d)=  5.404
I Q   [  5.0 ,  5.5 [     kappa(s,d)= 10.214
I Q   [  5.5 ,  6.0 [     kappa(s,d)=  3.147
I Q   [  6.0 ,  6.5 [     kappa(s,d)=  1.522
I Q   [  6.5 ,  7.0 [     kappa(s,d)=  1.275
I Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.143
I Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.123
I Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.047
I Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.072
I Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.027
I Q   [  9.5 , 10.0 [     kappa(s,d)=  0.024
I Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.037
I Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
I Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.019
I Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
I Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
I Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
I Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
I Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
I Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
I Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
I Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
I Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I R   [  0.0 ,  4.0 [     kappa(s,d)=  2.546
I R   [  4.0 ,  4.5 [     kappa(s,d)=  4.302
I R   [  4.5 ,  5.0 [     kappa(s,d)=  4.584
I R   [  5.0 ,  5.5 [     kappa(s,d)=  8.718
I R   [  5.5 ,  6.0 [     kappa(s,d)=  2.154
I R   [  6.0 ,  6.5 [     kappa(s,d)=  1.301
I R   [  6.5 ,  7.0 [     kappa(s,d)=  0.690
I R   [  7.0 ,  7.5 [     kappa(s,d)=  0.096
I R   [  7.5 ,  8.0 [     kappa(s,d)=  0.053
I R   [  8.0 ,  8.5 [     kappa(s,d)=  0.027
I R   [  8.5 ,  9.0 [     kappa(s,d)=  0.044
I R   [  9.0 ,  9.5 [     kappa(s,d)=  0.022
I R   [  9.5 , 10.0 [     kappa(s,d)=  0.057
I R   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
I R   [ 10.5 , 11.0 [     kappa(s,d)=  0.028
I R   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
I R   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
I R   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
I R   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
I R   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
I R   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
I R   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
I R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
I R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
I R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I S   [  0.0 ,  4.0 [     kappa(s,d)=  8.452
I S   [  4.0 ,  4.5 [     kappa(s,d)=  3.202
I S   [  4.5 ,  5.0 [     kappa(s,d)=  3.789
I S   [  5.0 ,  5.5 [     kappa(s,d)=  8.133
I S   [  5.5 ,  6.0 [     kappa(s,d)=  2.302
I S   [  6.0 ,  6.5 [     kappa(s,d)=  1.910
I S   [  6.5 ,  7.0 [     kappa(s,d)=  0.673
I S   [  7.0 ,  7.5 [     kappa(s,d)=  0.065
I S   [  7.5 ,  8.0 [     kappa(s,d)=  0.036
I S   [  8.0 ,  8.5 [     kappa(s,d)=  0.025
I S   [  8.5 ,  9.0 [     kappa(s,d)=  0.053
I S   [  9.0 ,  9.5 [     kappa(s,d)=  0.022
I S   [  9.5 , 10.0 [     kappa(s,d)=  0.058
I S   [ 10.0 , 10.5 [     kappa(s,d)=  0.038
I S   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
I S   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
I S   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
I S   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
I S   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
I S   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
I S   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
I S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
I S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
I S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
I S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I T   [  0.0 ,  4.0 [     kappa(s,d)=  3.631
I T   [  4.0 ,  4.5 [     kappa(s,d)=  3.366
I T   [  4.5 ,  5.0 [     kappa(s,d)=  3.919
I T   [  5.0 ,  5.5 [     kappa(s,d)=  8.279
I T   [  5.5 ,  6.0 [     kappa(s,d)=  3.172
I T   [  6.0 ,  6.5 [     kappa(s,d)=  2.034
I T   [  6.5 ,  7.0 [     kappa(s,d)=  1.828
I T   [  7.0 ,  7.5 [     kappa(s,d)=  0.093
I T   [  7.5 ,  8.0 [     kappa(s,d)=  0.064
I T   [  8.0 ,  8.5 [     kappa(s,d)=  0.063
I T   [  8.5 ,  9.0 [     kappa(s,d)=  0.069
I T   [  9.0 ,  9.5 [     kappa(s,d)=  0.039
I T   [  9.5 , 10.0 [     kappa(s,d)=  0.081
I T   [ 10.0 , 10.5 [     kappa(s,d)=  0.038
I T   [ 10.5 , 11.0 [     kappa(s,d)=  0.026
I T   [ 11.0 , 11.5 [     kappa(s,d)=  0.031
I T   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
I T   [ 12.0 , 12.5 [     kappa(s,d)=  0.017
I T   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
I T   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
I T   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
I T   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
I T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
I T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
I T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I V   [  0.0 ,  4.0 [     kappa(s,d)=  4.159
I V   [  4.0 ,  4.5 [     kappa(s,d)=  8.691
I V   [  4.5 ,  5.0 [     kappa(s,d)=  6.972
I V   [  5.0 ,  5.5 [     kappa(s,d)=  8.356
I V   [  5.5 ,  6.0 [     kappa(s,d)=  3.366
I V   [  6.0 ,  6.5 [     kappa(s,d)=  2.572
I V   [  6.5 ,  7.0 [     kappa(s,d)=  2.635
I V   [  7.0 ,  7.5 [     kappa(s,d)=  0.253
I V   [  7.5 ,  8.0 [     kappa(s,d)=  0.140
I V   [  8.0 ,  8.5 [     kappa(s,d)=  0.117
I V   [  8.5 ,  9.0 [     kappa(s,d)=  0.115
I V   [  9.0 ,  9.5 [     kappa(s,d)=  0.176
I V   [  9.5 , 10.0 [     kappa(s,d)=  0.103
I V   [ 10.0 , 10.5 [     kappa(s,d)=  0.115
I V   [ 10.5 , 11.0 [     kappa(s,d)=  0.034
I V   [ 11.0 , 11.5 [     kappa(s,d)=  0.050
I V   [ 11.5 , 12.0 [     kappa(s,d)=  0.020
I V   [ 12.0 , 12.5 [     kappa(s,d)=  0.014
I V   [ 12.5 , 13.0 [     kappa(s,d)=  0.016
I V   [ 13.0 , 13.5 [     kappa(s,d)=  0.008
I V   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
I V   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
I V   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
I V   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
I V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
I V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I W   [  0.0 ,  4.0 [     kappa(s,d)=  3.770
I W   [  4.0 ,  4.5 [     kappa(s,d)=  3.007
I W   [  4.5 ,  5.0 [     kappa(s,d)=  5.797
I W   [  5.0 ,  5.5 [     kappa(s,d)=  6.224
I W   [  5.5 ,  6.0 [     kappa(s,d)=  5.907
I W   [  6.0 ,  6.5 [     kappa(s,d)=  1.889
I W   [  6.5 ,  7.0 [     kappa(s,d)=  1.166
I W   [  7.0 ,  7.5 [     kappa(s,d)=  0.095
I W   [  7.5 ,  8.0 [     kappa(s,d)=  0.040
I W   [  8.0 ,  8.5 [     kappa(s,d)=  0.571
I W   [  8.5 ,  9.0 [     kappa(s,d)=  0.135
I W   [  9.0 ,  9.5 [     kappa(s,d)=  0.089
I W   [  9.5 , 10.0 [     kappa(s,d)=  0.115
I W   [ 10.0 , 10.5 [     kappa(s,d)=  0.143
I W   [ 10.5 , 11.0 [     kappa(s,d)=  0.196
I W   [ 11.0 , 11.5 [     kappa(s,d)=  0.025
I W   [ 11.5 , 12.0 [     kappa(s,d)=  0.025
I W   [ 12.0 , 12.5 [     kappa(s,d)=  0.018
I W   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
I W   [ 13.0 , 13.5 [     kappa(s,d)=  0.010
I W   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
I W   [ 14.0 , 14.5 [     kappa(s,d)=  0.009
I W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
I W   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
I W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I W   [ 16.0 , 16.5 [     kappa(s,d)=  0.002
I W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
I Y   [  0.0 ,  4.0 [     kappa(s,d)=  5.298
I Y   [  4.0 ,  4.5 [     kappa(s,d)=  6.810
I Y   [  4.5 ,  5.0 [     kappa(s,d)=  6.024
I Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.516
I Y   [  5.5 ,  6.0 [     kappa(s,d)=  3.982
I Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.678
I Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.533
I Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.349
I Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.067
I Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.084
I Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.083
I Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.062
I Y   [  9.5 , 10.0 [     kappa(s,d)=  0.077
I Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.106
I Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.041
I Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.017
I Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.017
I Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.014
I Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
I Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.009
I Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.006
I Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
I Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.003
I Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
I Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
I Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.002
I Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K K   [  0.0 ,  4.0 [     kappa(s,d)=  3.167
K K   [  4.0 ,  4.5 [     kappa(s,d)=  5.894
K K   [  4.5 ,  5.0 [     kappa(s,d)=  1.985
K K   [  5.0 ,  5.5 [     kappa(s,d)=  5.587
K K   [  5.5 ,  6.0 [     kappa(s,d)=  1.988
K K   [  6.0 ,  6.5 [     kappa(s,d)=  0.587
K K   [  6.5 ,  7.0 [     kappa(s,d)=  2.507
K K   [  7.0 ,  7.5 [     kappa(s,d)=  0.034
K K   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
K K   [  8.0 ,  8.5 [     kappa(s,d)=  0.031
K K   [  8.5 ,  9.0 [     kappa(s,d)=  0.048
K K   [  9.0 ,  9.5 [     kappa(s,d)=  0.022
K K   [  9.5 , 10.0 [     kappa(s,d)=  0.045
K K   [ 10.0 , 10.5 [     kappa(s,d)=  0.028
K K   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
K K   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
K K   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
K K   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
K K   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
K K   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
K K   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K K   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
K K   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K K   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K K   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K K   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K K   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K L   [  0.0 ,  4.0 [     kappa(s,d)=  3.693
K L   [  4.0 ,  4.5 [     kappa(s,d)=  5.508
K L   [  4.5 ,  5.0 [     kappa(s,d)=  4.461
K L   [  5.0 ,  5.5 [     kappa(s,d)=  7.274
K L   [  5.5 ,  6.0 [     kappa(s,d)=  1.826
K L   [  6.0 ,  6.5 [     kappa(s,d)=  0.946
K L   [  6.5 ,  7.0 [     kappa(s,d)=  0.775
K L   [  7.0 ,  7.5 [     kappa(s,d)=  0.074
K L   [  7.5 ,  8.0 [     kappa(s,d)=  0.051
K L   [  8.0 ,  8.5 [     kappa(s,d)=  0.032
K L   [  8.5 ,  9.0 [     kappa(s,d)=  0.059
K L   [  9.0 ,  9.5 [     kappa(s,d)=  0.038
K L   [  9.5 , 10.0 [     kappa(s,d)=  0.049
K L   [ 10.0 , 10.5 [     kappa(s,d)=  0.047
K L   [ 10.5 , 11.0 [     kappa(s,d)=  0.022
K L   [ 11.0 , 11.5 [     kappa(s,d)=  0.022
K L   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
K L   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
K L   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
K L   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
K L   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
K L   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
K L   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K L   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
K L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K M   [  0.0 ,  4.0 [     kappa(s,d)=  3.909
K M   [  4.0 ,  4.5 [     kappa(s,d)=  1.664
K M   [  4.5 ,  5.0 [     kappa(s,d)=  6.985
K M   [  5.0 ,  5.5 [     kappa(s,d)=  7.276
K M   [  5.5 ,  6.0 [     kappa(s,d)=  1.980
K M   [  6.0 ,  6.5 [     kappa(s,d)=  1.669
K M   [  6.5 ,  7.0 [     kappa(s,d)=  0.411
K M   [  7.0 ,  7.5 [     kappa(s,d)=  0.084
K M   [  7.5 ,  8.0 [     kappa(s,d)=  0.032
K M   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
K M   [  8.5 ,  9.0 [     kappa(s,d)=  0.038
K M   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
K M   [  9.5 , 10.0 [     kappa(s,d)=  0.032
K M   [ 10.0 , 10.5 [     kappa(s,d)=  0.025
K M   [ 10.5 , 11.0 [     kappa(s,d)=  0.018
K M   [ 11.0 , 11.5 [     kappa(s,d)=  0.019
K M   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
K M   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
K M   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
K M   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
K M   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K M   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
K M   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K M   [ 16.0 , 16.5 [     kappa(s,d)=  0.002
K M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K N   [  0.0 ,  4.0 [     kappa(s,d)=  4.613
K N   [  4.0 ,  4.5 [     kappa(s,d)=  2.696
K N   [  4.5 ,  5.0 [     kappa(s,d)=  2.515
K N   [  5.0 ,  5.5 [     kappa(s,d)=  8.116
K N   [  5.5 ,  6.0 [     kappa(s,d)=  1.405
K N   [  6.0 ,  6.5 [     kappa(s,d)=  0.448
K N   [  6.5 ,  7.0 [     kappa(s,d)=  1.304
K N   [  7.0 ,  7.5 [     kappa(s,d)=  0.053
K N   [  7.5 ,  8.0 [     kappa(s,d)=  0.032
K N   [  8.0 ,  8.5 [     kappa(s,d)=  0.026
K N   [  8.5 ,  9.0 [     kappa(s,d)=  0.043
K N   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
K N   [  9.5 , 10.0 [     kappa(s,d)=  0.017
K N   [ 10.0 , 10.5 [     kappa(s,d)=  0.017
K N   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
K N   [ 11.0 , 11.5 [     kappa(s,d)=  0.012
K N   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
K N   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
K N   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
K N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
K N   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
K N   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
K N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K N   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
K N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K P   [  0.0 ,  4.0 [     kappa(s,d)=  3.940
K P   [  4.0 ,  4.5 [     kappa(s,d)=  1.794
K P   [  4.5 ,  5.0 [     kappa(s,d)=  1.686
K P   [  5.0 ,  5.5 [     kappa(s,d)=  3.426
K P   [  5.5 ,  6.0 [     kappa(s,d)=  1.002
K P   [  6.0 ,  6.5 [     kappa(s,d)=  1.257
K P   [  6.5 ,  7.0 [     kappa(s,d)=  0.803
K P   [  7.0 ,  7.5 [     kappa(s,d)=  0.061
K P   [  7.5 ,  8.0 [     kappa(s,d)=  0.015
K P   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
K P   [  8.5 ,  9.0 [     kappa(s,d)=  0.037
K P   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
K P   [  9.5 , 10.0 [     kappa(s,d)=  0.047
K P   [ 10.0 , 10.5 [     kappa(s,d)=  0.017
K P   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
K P   [ 11.0 , 11.5 [     kappa(s,d)=  0.015
K P   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
K P   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
K P   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
K P   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
K P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
K P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K Q   [  0.0 ,  4.0 [     kappa(s,d)=  3.834
K Q   [  4.0 ,  4.5 [     kappa(s,d)=  2.521
K Q   [  4.5 ,  5.0 [     kappa(s,d)=  4.613
K Q   [  5.0 ,  5.5 [     kappa(s,d)=  4.873
K Q   [  5.5 ,  6.0 [     kappa(s,d)=  1.232
K Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.854
K Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.428
K Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.043
K Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
K Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.015
K Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.012
K Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
K Q   [  9.5 , 10.0 [     kappa(s,d)=  0.027
K Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
K Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
K Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
K Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
K Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
K Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
K Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
K Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
K Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K R   [  0.0 ,  4.0 [     kappa(s,d)=  0.883
K R   [  4.0 ,  4.5 [     kappa(s,d)=  2.831
K R   [  4.5 ,  5.0 [     kappa(s,d)=  1.286
K R   [  5.0 ,  5.5 [     kappa(s,d)=  7.243
K R   [  5.5 ,  6.0 [     kappa(s,d)=  1.278
K R   [  6.0 ,  6.5 [     kappa(s,d)=  0.663
K R   [  6.5 ,  7.0 [     kappa(s,d)=  0.279
K R   [  7.0 ,  7.5 [     kappa(s,d)=  0.070
K R   [  7.5 ,  8.0 [     kappa(s,d)=  0.019
K R   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
K R   [  8.5 ,  9.0 [     kappa(s,d)=  0.032
K R   [  9.0 ,  9.5 [     kappa(s,d)=  0.015
K R   [  9.5 , 10.0 [     kappa(s,d)=  0.021
K R   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
K R   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
K R   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
K R   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
K R   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
K R   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
K R   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
K R   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
K R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K S   [  0.0 ,  4.0 [     kappa(s,d)=  3.661
K S   [  4.0 ,  4.5 [     kappa(s,d)=  2.251
K S   [  4.5 ,  5.0 [     kappa(s,d)=  2.420
K S   [  5.0 ,  5.5 [     kappa(s,d)=  4.323
K S   [  5.5 ,  6.0 [     kappa(s,d)=  1.587
K S   [  6.0 ,  6.5 [     kappa(s,d)=  0.666
K S   [  6.5 ,  7.0 [     kappa(s,d)=  0.466
K S   [  7.0 ,  7.5 [     kappa(s,d)=  0.013
K S   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
K S   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
K S   [  8.5 ,  9.0 [     kappa(s,d)=  0.018
K S   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
K S   [  9.5 , 10.0 [     kappa(s,d)=  0.014
K S   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
K S   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
K S   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
K S   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
K S   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
K S   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
K S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
K S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
K S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
K S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K T   [  0.0 ,  4.0 [     kappa(s,d)=  4.283
K T   [  4.0 ,  4.5 [     kappa(s,d)=  2.937
K T   [  4.5 ,  5.0 [     kappa(s,d)=  2.520
K T   [  5.0 ,  5.5 [     kappa(s,d)=  6.008
K T   [  5.5 ,  6.0 [     kappa(s,d)=  1.836
K T   [  6.0 ,  6.5 [     kappa(s,d)=  0.801
K T   [  6.5 ,  7.0 [     kappa(s,d)=  0.648
K T   [  7.0 ,  7.5 [     kappa(s,d)=  0.042
K T   [  7.5 ,  8.0 [     kappa(s,d)=  0.020
K T   [  8.0 ,  8.5 [     kappa(s,d)=  0.013
K T   [  8.5 ,  9.0 [     kappa(s,d)=  0.033
K T   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
K T   [  9.5 , 10.0 [     kappa(s,d)=  0.037
K T   [ 10.0 , 10.5 [     kappa(s,d)=  0.009
K T   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
K T   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
K T   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
K T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
K T   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
K T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
K T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
K T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K V   [  0.0 ,  4.0 [     kappa(s,d)=  5.477
K V   [  4.0 ,  4.5 [     kappa(s,d)=  2.539
K V   [  4.5 ,  5.0 [     kappa(s,d)=  3.903
K V   [  5.0 ,  5.5 [     kappa(s,d)=  7.322
K V   [  5.5 ,  6.0 [     kappa(s,d)=  2.667
K V   [  6.0 ,  6.5 [     kappa(s,d)=  1.217
K V   [  6.5 ,  7.0 [     kappa(s,d)=  1.116
K V   [  7.0 ,  7.5 [     kappa(s,d)=  0.060
K V   [  7.5 ,  8.0 [     kappa(s,d)=  0.030
K V   [  8.0 ,  8.5 [     kappa(s,d)=  0.029
K V   [  8.5 ,  9.0 [     kappa(s,d)=  0.042
K V   [  9.0 ,  9.5 [     kappa(s,d)=  0.033
K V   [  9.5 , 10.0 [     kappa(s,d)=  0.044
K V   [ 10.0 , 10.5 [     kappa(s,d)=  0.037
K V   [ 10.5 , 11.0 [     kappa(s,d)=  0.022
K V   [ 11.0 , 11.5 [     kappa(s,d)=  0.018
K V   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
K V   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
K V   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
K V   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
K V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
K V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
K V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
K V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K W   [  0.0 ,  4.0 [     kappa(s,d)=  3.440
K W   [  4.0 ,  4.5 [     kappa(s,d)=  3.154
K W   [  4.5 ,  5.0 [     kappa(s,d)=  4.817
K W   [  5.0 ,  5.5 [     kappa(s,d)=  5.704
K W   [  5.5 ,  6.0 [     kappa(s,d)=  1.993
K W   [  6.0 ,  6.5 [     kappa(s,d)=  0.711
K W   [  6.5 ,  7.0 [     kappa(s,d)=  0.797
K W   [  7.0 ,  7.5 [     kappa(s,d)=  0.091
K W   [  7.5 ,  8.0 [     kappa(s,d)=  0.052
K W   [  8.0 ,  8.5 [     kappa(s,d)=  0.034
K W   [  8.5 ,  9.0 [     kappa(s,d)=  0.122
K W   [  9.0 ,  9.5 [     kappa(s,d)=  0.062
K W   [  9.5 , 10.0 [     kappa(s,d)=  0.058
K W   [ 10.0 , 10.5 [     kappa(s,d)=  0.067
K W   [ 10.5 , 11.0 [     kappa(s,d)=  0.034
K W   [ 11.0 , 11.5 [     kappa(s,d)=  0.027
K W   [ 11.5 , 12.0 [     kappa(s,d)=  0.018
K W   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
K W   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
K W   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
K W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
K W   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
K W   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
K W   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
K W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
K Y   [  0.0 ,  4.0 [     kappa(s,d)=  5.971
K Y   [  4.0 ,  4.5 [     kappa(s,d)=  2.522
K Y   [  4.5 ,  5.0 [     kappa(s,d)=  2.908
K Y   [  5.0 ,  5.5 [     kappa(s,d)=  7.702
K Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.006
K Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.230
K Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.677
K Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.077
K Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.039
K Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
K Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.082
K Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.032
K Y   [  9.5 , 10.0 [     kappa(s,d)=  0.045
K Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.060
K Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.020
K Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.014
K Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
K Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
K Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
K Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
K Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
K Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
K Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
K Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
K Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
K Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
K Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L L   [  0.0 ,  4.0 [     kappa(s,d)=  8.150
L L   [  4.0 ,  4.5 [     kappa(s,d)=  7.200
L L   [  4.5 ,  5.0 [     kappa(s,d)=  5.206
L L   [  5.0 ,  5.5 [     kappa(s,d)=  6.226
L L   [  5.5 ,  6.0 [     kappa(s,d)=  2.228
L L   [  6.0 ,  6.5 [     kappa(s,d)=  1.412
L L   [  6.5 ,  7.0 [     kappa(s,d)=  1.215
L L   [  7.0 ,  7.5 [     kappa(s,d)=  0.161
L L   [  7.5 ,  8.0 [     kappa(s,d)=  0.139
L L   [  8.0 ,  8.5 [     kappa(s,d)=  0.128
L L   [  8.5 ,  9.0 [     kappa(s,d)=  0.086
L L   [  9.0 ,  9.5 [     kappa(s,d)=  0.062
L L   [  9.5 , 10.0 [     kappa(s,d)=  0.080
L L   [ 10.0 , 10.5 [     kappa(s,d)=  0.069
L L   [ 10.5 , 11.0 [     kappa(s,d)=  0.032
L L   [ 11.0 , 11.5 [     kappa(s,d)=  0.023
L L   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
L L   [ 12.0 , 12.5 [     kappa(s,d)=  0.011
L L   [ 12.5 , 13.0 [     kappa(s,d)=  0.010
L L   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
L L   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
L L   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
L L   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
L L   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L L   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L L   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L L   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L M   [  0.0 ,  4.0 [     kappa(s,d)=  3.863
L M   [  4.0 ,  4.5 [     kappa(s,d)=  5.782
L M   [  4.5 ,  5.0 [     kappa(s,d)=  5.535
L M   [  5.0 ,  5.5 [     kappa(s,d)=  6.860
L M   [  5.5 ,  6.0 [     kappa(s,d)=  1.685
L M   [  6.0 ,  6.5 [     kappa(s,d)=  0.749
L M   [  6.5 ,  7.0 [     kappa(s,d)=  0.987
L M   [  7.0 ,  7.5 [     kappa(s,d)=  0.061
L M   [  7.5 ,  8.0 [     kappa(s,d)=  0.061
L M   [  8.0 ,  8.5 [     kappa(s,d)=  0.094
L M   [  8.5 ,  9.0 [     kappa(s,d)=  0.089
L M   [  9.0 ,  9.5 [     kappa(s,d)=  0.046
L M   [  9.5 , 10.0 [     kappa(s,d)=  0.030
L M   [ 10.0 , 10.5 [     kappa(s,d)=  0.044
L M   [ 10.5 , 11.0 [     kappa(s,d)=  0.029
L M   [ 11.0 , 11.5 [     kappa(s,d)=  0.015
L M   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
L M   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
L M   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
L M   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
L M   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
L M   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
L M   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
L M   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L N   [  0.0 ,  4.0 [     kappa(s,d)=  4.035
L N   [  4.0 ,  4.5 [     kappa(s,d)=  5.413
L N   [  4.5 ,  5.0 [     kappa(s,d)=  3.148
L N   [  5.0 ,  5.5 [     kappa(s,d)=  6.129
L N   [  5.5 ,  6.0 [     kappa(s,d)=  1.842
L N   [  6.0 ,  6.5 [     kappa(s,d)=  0.991
L N   [  6.5 ,  7.0 [     kappa(s,d)=  0.627
L N   [  7.0 ,  7.5 [     kappa(s,d)=  0.070
L N   [  7.5 ,  8.0 [     kappa(s,d)=  0.028
L N   [  8.0 ,  8.5 [     kappa(s,d)=  0.031
L N   [  8.5 ,  9.0 [     kappa(s,d)=  0.056
L N   [  9.0 ,  9.5 [     kappa(s,d)=  0.053
L N   [  9.5 , 10.0 [     kappa(s,d)=  0.028
L N   [ 10.0 , 10.5 [     kappa(s,d)=  0.038
L N   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
L N   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
L N   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
L N   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
L N   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
L N   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
L N   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
L N   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
L N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
L N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L P   [  0.0 ,  4.0 [     kappa(s,d)=  5.453
L P   [  4.0 ,  4.5 [     kappa(s,d)=  4.274
L P   [  4.5 ,  5.0 [     kappa(s,d)=  3.240
L P   [  5.0 ,  5.5 [     kappa(s,d)=  4.451
L P   [  5.5 ,  6.0 [     kappa(s,d)=  1.584
L P   [  6.0 ,  6.5 [     kappa(s,d)=  1.781
L P   [  6.5 ,  7.0 [     kappa(s,d)=  0.751
L P   [  7.0 ,  7.5 [     kappa(s,d)=  0.086
L P   [  7.5 ,  8.0 [     kappa(s,d)=  0.061
L P   [  8.0 ,  8.5 [     kappa(s,d)=  0.027
L P   [  8.5 ,  9.0 [     kappa(s,d)=  0.055
L P   [  9.0 ,  9.5 [     kappa(s,d)=  0.040
L P   [  9.5 , 10.0 [     kappa(s,d)=  0.027
L P   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
L P   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
L P   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
L P   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
L P   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
L P   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
L P   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
L P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
L P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
L P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
L P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L Q   [  0.0 ,  4.0 [     kappa(s,d)=  0.875
L Q   [  4.0 ,  4.5 [     kappa(s,d)=  1.636
L Q   [  4.5 ,  5.0 [     kappa(s,d)=  5.384
L Q   [  5.0 ,  5.5 [     kappa(s,d)=  5.940
L Q   [  5.5 ,  6.0 [     kappa(s,d)=  2.493
L Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.825
L Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.604
L Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.055
L Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
L Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
L Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.042
L Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
L Q   [  9.5 , 10.0 [     kappa(s,d)=  0.045
L Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.040
L Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
L Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
L Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
L Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
L Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
L Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
L Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
L Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
L Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
L Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
L Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L R   [  0.0 ,  4.0 [     kappa(s,d)=  7.130
L R   [  4.0 ,  4.5 [     kappa(s,d)=  1.262
L R   [  4.5 ,  5.0 [     kappa(s,d)=  3.309
L R   [  5.0 ,  5.5 [     kappa(s,d)=  6.600
L R   [  5.5 ,  6.0 [     kappa(s,d)=  2.135
L R   [  6.0 ,  6.5 [     kappa(s,d)=  0.837
L R   [  6.5 ,  7.0 [     kappa(s,d)=  0.624
L R   [  7.0 ,  7.5 [     kappa(s,d)=  0.058
L R   [  7.5 ,  8.0 [     kappa(s,d)=  0.037
L R   [  8.0 ,  8.5 [     kappa(s,d)=  0.029
L R   [  8.5 ,  9.0 [     kappa(s,d)=  0.041
L R   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
L R   [  9.5 , 10.0 [     kappa(s,d)=  0.044
L R   [ 10.0 , 10.5 [     kappa(s,d)=  0.042
L R   [ 10.5 , 11.0 [     kappa(s,d)=  0.017
L R   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
L R   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
L R   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
L R   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
L R   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
L R   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
L R   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
L R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
L R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L S   [  0.0 ,  4.0 [     kappa(s,d)=  5.034
L S   [  4.0 ,  4.5 [     kappa(s,d)=  3.447
L S   [  4.5 ,  5.0 [     kappa(s,d)=  2.013
L S   [  5.0 ,  5.5 [     kappa(s,d)=  6.473
L S   [  5.5 ,  6.0 [     kappa(s,d)=  2.041
L S   [  6.0 ,  6.5 [     kappa(s,d)=  0.960
L S   [  6.5 ,  7.0 [     kappa(s,d)=  0.482
L S   [  7.0 ,  7.5 [     kappa(s,d)=  0.055
L S   [  7.5 ,  8.0 [     kappa(s,d)=  0.034
L S   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
L S   [  8.5 ,  9.0 [     kappa(s,d)=  0.037
L S   [  9.0 ,  9.5 [     kappa(s,d)=  0.015
L S   [  9.5 , 10.0 [     kappa(s,d)=  0.023
L S   [ 10.0 , 10.5 [     kappa(s,d)=  0.016
L S   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
L S   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
L S   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
L S   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
L S   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
L S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
L S   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
L S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
L S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
L S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L T   [  0.0 ,  4.0 [     kappa(s,d)=  7.488
L T   [  4.0 ,  4.5 [     kappa(s,d)=  3.324
L T   [  4.5 ,  5.0 [     kappa(s,d)=  4.383
L T   [  5.0 ,  5.5 [     kappa(s,d)=  6.954
L T   [  5.5 ,  6.0 [     kappa(s,d)=  2.492
L T   [  6.0 ,  6.5 [     kappa(s,d)=  1.322
L T   [  6.5 ,  7.0 [     kappa(s,d)=  1.455
L T   [  7.0 ,  7.5 [     kappa(s,d)=  0.164
L T   [  7.5 ,  8.0 [     kappa(s,d)=  0.047
L T   [  8.0 ,  8.5 [     kappa(s,d)=  0.032
L T   [  8.5 ,  9.0 [     kappa(s,d)=  0.069
L T   [  9.0 ,  9.5 [     kappa(s,d)=  0.035
L T   [  9.5 , 10.0 [     kappa(s,d)=  0.035
L T   [ 10.0 , 10.5 [     kappa(s,d)=  0.027
L T   [ 10.5 , 11.0 [     kappa(s,d)=  0.020
L T   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
L T   [ 11.5 , 12.0 [     kappa(s,d)=  0.009
L T   [ 12.0 , 12.5 [     kappa(s,d)=  0.008
L T   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
L T   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
L T   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
L T   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
L T   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
L T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L V   [  0.0 ,  4.0 [     kappa(s,d)=  3.693
L V   [  4.0 ,  4.5 [     kappa(s,d)=  6.012
L V   [  4.5 ,  5.0 [     kappa(s,d)=  6.740
L V   [  5.0 ,  5.5 [     kappa(s,d)=  6.224
L V   [  5.5 ,  6.0 [     kappa(s,d)=  3.493
L V   [  6.0 ,  6.5 [     kappa(s,d)=  2.355
L V   [  6.5 ,  7.0 [     kappa(s,d)=  1.392
L V   [  7.0 ,  7.5 [     kappa(s,d)=  0.180
L V   [  7.5 ,  8.0 [     kappa(s,d)=  0.098
L V   [  8.0 ,  8.5 [     kappa(s,d)=  0.078
L V   [  8.5 ,  9.0 [     kappa(s,d)=  0.129
L V   [  9.0 ,  9.5 [     kappa(s,d)=  0.057
L V   [  9.5 , 10.0 [     kappa(s,d)=  0.071
L V   [ 10.0 , 10.5 [     kappa(s,d)=  0.056
L V   [ 10.5 , 11.0 [     kappa(s,d)=  0.033
L V   [ 11.0 , 11.5 [     kappa(s,d)=  0.021
L V   [ 11.5 , 12.0 [     kappa(s,d)=  0.025
L V   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
L V   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
L V   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
L V   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
L V   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
L V   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
L V   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
L V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L W   [  0.0 ,  4.0 [     kappa(s,d)=  2.099
L W   [  4.0 ,  4.5 [     kappa(s,d)=  6.904
L W   [  4.5 ,  5.0 [     kappa(s,d)=  3.879
L W   [  5.0 ,  5.5 [     kappa(s,d)=  6.609
L W   [  5.5 ,  6.0 [     kappa(s,d)=  1.838
L W   [  6.0 ,  6.5 [     kappa(s,d)=  1.672
L W   [  6.5 ,  7.0 [     kappa(s,d)=  0.896
L W   [  7.0 ,  7.5 [     kappa(s,d)=  0.250
L W   [  7.5 ,  8.0 [     kappa(s,d)=  0.181
L W   [  8.0 ,  8.5 [     kappa(s,d)=  0.060
L W   [  8.5 ,  9.0 [     kappa(s,d)=  0.179
L W   [  9.0 ,  9.5 [     kappa(s,d)=  0.042
L W   [  9.5 , 10.0 [     kappa(s,d)=  0.086
L W   [ 10.0 , 10.5 [     kappa(s,d)=  0.068
L W   [ 10.5 , 11.0 [     kappa(s,d)=  0.051
L W   [ 11.0 , 11.5 [     kappa(s,d)=  0.013
L W   [ 11.5 , 12.0 [     kappa(s,d)=  0.021
L W   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
L W   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
L W   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
L W   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
L W   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
L W   [ 14.5 , 15.0 [     kappa(s,d)=  0.003
L W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
L W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
L Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.659
L Y   [  4.0 ,  4.5 [     kappa(s,d)=  3.686
L Y   [  4.5 ,  5.0 [     kappa(s,d)=  5.555
L Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.694
L Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.330
L Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.697
L Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.630
L Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.090
L Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.063
L Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.150
L Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.111
L Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.058
L Y   [  9.5 , 10.0 [     kappa(s,d)=  0.123
L Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.093
L Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.039
L Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.028
L Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.024
L Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.010
L Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
L Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
L Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
L Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.005
L Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
L Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
L Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
L Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
L Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M M   [  0.0 ,  4.0 [     kappa(s,d)=  5.075
M M   [  4.0 ,  4.5 [     kappa(s,d)=  3.225
M M   [  4.5 ,  5.0 [     kappa(s,d)=  1.524
M M   [  5.0 ,  5.5 [     kappa(s,d)=  1.945
M M   [  5.5 ,  6.0 [     kappa(s,d)=  0.888
M M   [  6.0 ,  6.5 [     kappa(s,d)=  0.699
M M   [  6.5 ,  7.0 [     kappa(s,d)=  1.024
M M   [  7.0 ,  7.5 [     kappa(s,d)=  0.118
M M   [  7.5 ,  8.0 [     kappa(s,d)=  0.057
M M   [  8.0 ,  8.5 [     kappa(s,d)=  0.009
M M   [  8.5 ,  9.0 [     kappa(s,d)=  0.157
M M   [  9.0 ,  9.5 [     kappa(s,d)=  0.060
M M   [  9.5 , 10.0 [     kappa(s,d)=  0.032
M M   [ 10.0 , 10.5 [     kappa(s,d)=  0.061
M M   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
M M   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
M M   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
M M   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
M M   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
M M   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
M M   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
M M   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M M   [ 14.5 , 15.0 [     kappa(s,d)=  0.003
M M   [ 15.0 , 15.5 [     kappa(s,d)=  0.003
M M   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M M   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M M   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M N   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
M N   [  4.0 ,  4.5 [     kappa(s,d)=  9.984
M N   [  4.5 ,  5.0 [     kappa(s,d)=  4.149
M N   [  5.0 ,  5.5 [     kappa(s,d)=  6.263
M N   [  5.5 ,  6.0 [     kappa(s,d)=  2.030
M N   [  6.0 ,  6.5 [     kappa(s,d)=  0.364
M N   [  6.5 ,  7.0 [     kappa(s,d)=  0.844
M N   [  7.0 ,  7.5 [     kappa(s,d)=  0.026
M N   [  7.5 ,  8.0 [     kappa(s,d)=  0.009
M N   [  8.0 ,  8.5 [     kappa(s,d)=  0.020
M N   [  8.5 ,  9.0 [     kappa(s,d)=  0.023
M N   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
M N   [  9.5 , 10.0 [     kappa(s,d)=  0.018
M N   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
M N   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
M N   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
M N   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
M N   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
M N   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
M N   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
M N   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
M N   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M P   [  0.0 ,  4.0 [     kappa(s,d)=  4.192
M P   [  4.0 ,  4.5 [     kappa(s,d)=  1.452
M P   [  4.5 ,  5.0 [     kappa(s,d)=  2.187
M P   [  5.0 ,  5.5 [     kappa(s,d)=  2.972
M P   [  5.5 ,  6.0 [     kappa(s,d)=  1.078
M P   [  6.0 ,  6.5 [     kappa(s,d)=  0.992
M P   [  6.5 ,  7.0 [     kappa(s,d)=  0.460
M P   [  7.0 ,  7.5 [     kappa(s,d)=  0.032
M P   [  7.5 ,  8.0 [     kappa(s,d)=  0.023
M P   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
M P   [  8.5 ,  9.0 [     kappa(s,d)=  0.038
M P   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
M P   [  9.5 , 10.0 [     kappa(s,d)=  0.024
M P   [ 10.0 , 10.5 [     kappa(s,d)=  0.009
M P   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
M P   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
M P   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
M P   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
M P   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
M P   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
M P   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
M P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M Q   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
M Q   [  4.0 ,  4.5 [     kappa(s,d)=  1.552
M Q   [  4.5 ,  5.0 [     kappa(s,d)=  2.678
M Q   [  5.0 ,  5.5 [     kappa(s,d)=  5.891
M Q   [  5.5 ,  6.0 [     kappa(s,d)=  2.916
M Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.486
M Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.853
M Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.053
M Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
M Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.069
M Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.015
M Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.017
M Q   [  9.5 , 10.0 [     kappa(s,d)=  0.018
M Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.060
M Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
M Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
M Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
M Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
M Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
M Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
M Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
M Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.002
M Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M R   [  0.0 ,  4.0 [     kappa(s,d)=  4.001
M R   [  4.0 ,  4.5 [     kappa(s,d)=  1.923
M R   [  4.5 ,  5.0 [     kappa(s,d)=  2.874
M R   [  5.0 ,  5.5 [     kappa(s,d)=  5.568
M R   [  5.5 ,  6.0 [     kappa(s,d)=  2.518
M R   [  6.0 ,  6.5 [     kappa(s,d)=  0.637
M R   [  6.5 ,  7.0 [     kappa(s,d)=  0.231
M R   [  7.0 ,  7.5 [     kappa(s,d)=  0.050
M R   [  7.5 ,  8.0 [     kappa(s,d)=  0.023
M R   [  8.0 ,  8.5 [     kappa(s,d)=  0.017
M R   [  8.5 ,  9.0 [     kappa(s,d)=  0.023
M R   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
M R   [  9.5 , 10.0 [     kappa(s,d)=  0.051
M R   [ 10.0 , 10.5 [     kappa(s,d)=  0.031
M R   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
M R   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
M R   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
M R   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
M R   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
M R   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
M R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
M R   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
M R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M S   [  0.0 ,  4.0 [     kappa(s,d)=  3.625
M S   [  4.0 ,  4.5 [     kappa(s,d)=  3.027
M S   [  4.5 ,  5.0 [     kappa(s,d)=  1.030
M S   [  5.0 ,  5.5 [     kappa(s,d)=  6.329
M S   [  5.5 ,  6.0 [     kappa(s,d)=  1.381
M S   [  6.0 ,  6.5 [     kappa(s,d)=  0.331
M S   [  6.5 ,  7.0 [     kappa(s,d)=  0.872
M S   [  7.0 ,  7.5 [     kappa(s,d)=  0.030
M S   [  7.5 ,  8.0 [     kappa(s,d)=  0.006
M S   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
M S   [  8.5 ,  9.0 [     kappa(s,d)=  0.026
M S   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
M S   [  9.5 , 10.0 [     kappa(s,d)=  0.019
M S   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
M S   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
M S   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
M S   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
M S   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
M S   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
M S   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
M S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
M S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M T   [  0.0 ,  4.0 [     kappa(s,d)=  4.264
M T   [  4.0 ,  4.5 [     kappa(s,d)=  2.133
M T   [  4.5 ,  5.0 [     kappa(s,d)=  1.994
M T   [  5.0 ,  5.5 [     kappa(s,d)=  6.088
M T   [  5.5 ,  6.0 [     kappa(s,d)=  2.044
M T   [  6.0 ,  6.5 [     kappa(s,d)=  0.614
M T   [  6.5 ,  7.0 [     kappa(s,d)=  0.282
M T   [  7.0 ,  7.5 [     kappa(s,d)=  0.059
M T   [  7.5 ,  8.0 [     kappa(s,d)=  0.030
M T   [  8.0 ,  8.5 [     kappa(s,d)=  0.015
M T   [  8.5 ,  9.0 [     kappa(s,d)=  0.014
M T   [  9.0 ,  9.5 [     kappa(s,d)=  0.030
M T   [  9.5 , 10.0 [     kappa(s,d)=  0.049
M T   [ 10.0 , 10.5 [     kappa(s,d)=  0.034
M T   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
M T   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
M T   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
M T   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
M T   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
M T   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
M T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
M T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M V   [  0.0 ,  4.0 [     kappa(s,d)=  4.343
M V   [  4.0 ,  4.5 [     kappa(s,d)=  2.447
M V   [  4.5 ,  5.0 [     kappa(s,d)=  4.130
M V   [  5.0 ,  5.5 [     kappa(s,d)=  6.909
M V   [  5.5 ,  6.0 [     kappa(s,d)=  1.975
M V   [  6.0 ,  6.5 [     kappa(s,d)=  2.296
M V   [  6.5 ,  7.0 [     kappa(s,d)=  0.540
M V   [  7.0 ,  7.5 [     kappa(s,d)=  0.138
M V   [  7.5 ,  8.0 [     kappa(s,d)=  0.059
M V   [  8.0 ,  8.5 [     kappa(s,d)=  0.081
M V   [  8.5 ,  9.0 [     kappa(s,d)=  0.062
M V   [  9.0 ,  9.5 [     kappa(s,d)=  0.054
M V   [  9.5 , 10.0 [     kappa(s,d)=  0.042
M V   [ 10.0 , 10.5 [     kappa(s,d)=  0.063
M V   [ 10.5 , 11.0 [     kappa(s,d)=  0.026
M V   [ 11.0 , 11.5 [     kappa(s,d)=  0.017
M V   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
M V   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
M V   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
M V   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
M V   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
M V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
M V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M W   [  0.0 ,  4.0 [     kappa(s,d)=  4.405
M W   [  4.0 ,  4.5 [     kappa(s,d)=  0.639
M W   [  4.5 ,  5.0 [     kappa(s,d)=  3.268
M W   [  5.0 ,  5.5 [     kappa(s,d)=  6.033
M W   [  5.5 ,  6.0 [     kappa(s,d)=  3.158
M W   [  6.0 ,  6.5 [     kappa(s,d)=  0.663
M W   [  6.5 ,  7.0 [     kappa(s,d)=  2.934
M W   [  7.0 ,  7.5 [     kappa(s,d)=  0.087
M W   [  7.5 ,  8.0 [     kappa(s,d)=  0.027
M W   [  8.0 ,  8.5 [     kappa(s,d)=  0.024
M W   [  8.5 ,  9.0 [     kappa(s,d)=  0.053
M W   [  9.0 ,  9.5 [     kappa(s,d)=  0.063
M W   [  9.5 , 10.0 [     kappa(s,d)=  0.022
M W   [ 10.0 , 10.5 [     kappa(s,d)=  0.025
M W   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
M W   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
M W   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
M W   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
M W   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
M W   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
M W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
M W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
M W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M W   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
M W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
M Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.072
M Y   [  4.0 ,  4.5 [     kappa(s,d)=  6.685
M Y   [  4.5 ,  5.0 [     kappa(s,d)=  3.950
M Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.590
M Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.703
M Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.069
M Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.932
M Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.024
M Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.084
M Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.026
M Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.083
M Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
M Y   [  9.5 , 10.0 [     kappa(s,d)=  0.103
M Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.030
M Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.034
M Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.011
M Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
M Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
M Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.011
M Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
M Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
M Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
M Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
M Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
M Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
M Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
M Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N N   [  0.0 ,  4.0 [     kappa(s,d)=  3.932
N N   [  4.0 ,  4.5 [     kappa(s,d)=  4.138
N N   [  4.5 ,  5.0 [     kappa(s,d)=  1.151
N N   [  5.0 ,  5.5 [     kappa(s,d)=  6.275
N N   [  5.5 ,  6.0 [     kappa(s,d)=  2.338
N N   [  6.0 ,  6.5 [     kappa(s,d)=  1.675
N N   [  6.5 ,  7.0 [     kappa(s,d)=  0.840
N N   [  7.0 ,  7.5 [     kappa(s,d)=  0.036
N N   [  7.5 ,  8.0 [     kappa(s,d)=  0.079
N N   [  8.0 ,  8.5 [     kappa(s,d)=  0.003
N N   [  8.5 ,  9.0 [     kappa(s,d)=  0.037
N N   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
N N   [  9.5 , 10.0 [     kappa(s,d)=  0.029
N N   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
N N   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
N N   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
N N   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
N N   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
N N   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
N N   [ 13.0 , 13.5 [     kappa(s,d)=  0.010
N N   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
N N   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
N N   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N N   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N N   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N N   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N N   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N P   [  0.0 ,  4.0 [     kappa(s,d)=  3.765
N P   [  4.0 ,  4.5 [     kappa(s,d)=  1.945
N P   [  4.5 ,  5.0 [     kappa(s,d)=  2.130
N P   [  5.0 ,  5.5 [     kappa(s,d)=  2.750
N P   [  5.5 ,  6.0 [     kappa(s,d)=  0.685
N P   [  6.0 ,  6.5 [     kappa(s,d)=  0.672
N P   [  6.5 ,  7.0 [     kappa(s,d)=  2.221
N P   [  7.0 ,  7.5 [     kappa(s,d)=  0.032
N P   [  7.5 ,  8.0 [     kappa(s,d)=  0.016
N P   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
N P   [  8.5 ,  9.0 [     kappa(s,d)=  0.028
N P   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
N P   [  9.5 , 10.0 [     kappa(s,d)=  0.030
N P   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
N P   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
N P   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
N P   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
N P   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
N P   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
N P   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
N P   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
N P   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
N P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N Q   [  0.0 ,  4.0 [     kappa(s,d)=  4.524
N Q   [  4.0 ,  4.5 [     kappa(s,d)=  2.314
N Q   [  4.5 ,  5.0 [     kappa(s,d)=  2.874
N Q   [  5.0 ,  5.5 [     kappa(s,d)=  6.722
N Q   [  5.5 ,  6.0 [     kappa(s,d)=  1.171
N Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.591
N Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.883
N Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.064
N Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.023
N Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.014
N Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.031
N Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.021
N Q   [  9.5 , 10.0 [     kappa(s,d)=  0.023
N Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.019
N Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
N Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
N Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
N Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
N Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
N Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
N Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
N Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
N Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N R   [  0.0 ,  4.0 [     kappa(s,d)=  4.021
N R   [  4.0 ,  4.5 [     kappa(s,d)=  5.461
N R   [  4.5 ,  5.0 [     kappa(s,d)=  1.922
N R   [  5.0 ,  5.5 [     kappa(s,d)=  6.063
N R   [  5.5 ,  6.0 [     kappa(s,d)=  1.732
N R   [  6.0 ,  6.5 [     kappa(s,d)=  0.341
N R   [  6.5 ,  7.0 [     kappa(s,d)=  0.255
N R   [  7.0 ,  7.5 [     kappa(s,d)=  0.019
N R   [  7.5 ,  8.0 [     kappa(s,d)=  0.026
N R   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
N R   [  8.5 ,  9.0 [     kappa(s,d)=  0.030
N R   [  9.0 ,  9.5 [     kappa(s,d)=  0.011
N R   [  9.5 , 10.0 [     kappa(s,d)=  0.016
N R   [ 10.0 , 10.5 [     kappa(s,d)=  0.007
N R   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
N R   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
N R   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
N R   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
N R   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
N R   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
N R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
N R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
N R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N S   [  0.0 ,  4.0 [     kappa(s,d)=  2.571
N S   [  4.0 ,  4.5 [     kappa(s,d)=  7.215
N S   [  4.5 ,  5.0 [     kappa(s,d)=  1.685
N S   [  5.0 ,  5.5 [     kappa(s,d)=  5.803
N S   [  5.5 ,  6.0 [     kappa(s,d)=  0.969
N S   [  6.0 ,  6.5 [     kappa(s,d)=  0.789
N S   [  6.5 ,  7.0 [     kappa(s,d)=  0.467
N S   [  7.0 ,  7.5 [     kappa(s,d)=  0.045
N S   [  7.5 ,  8.0 [     kappa(s,d)=  0.008
N S   [  8.0 ,  8.5 [     kappa(s,d)=  0.005
N S   [  8.5 ,  9.0 [     kappa(s,d)=  0.019
N S   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
N S   [  9.5 , 10.0 [     kappa(s,d)=  0.004
N S   [ 10.0 , 10.5 [     kappa(s,d)=  0.020
N S   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
N S   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
N S   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
N S   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
N S   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
N S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
N S   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
N S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
N S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N T   [  0.0 ,  4.0 [     kappa(s,d)=  1.378
N T   [  4.0 ,  4.5 [     kappa(s,d)=  3.572
N T   [  4.5 ,  5.0 [     kappa(s,d)=  2.313
N T   [  5.0 ,  5.5 [     kappa(s,d)=  5.734
N T   [  5.5 ,  6.0 [     kappa(s,d)=  2.926
N T   [  6.0 ,  6.5 [     kappa(s,d)=  1.018
N T   [  6.5 ,  7.0 [     kappa(s,d)=  0.857
N T   [  7.0 ,  7.5 [     kappa(s,d)=  0.034
N T   [  7.5 ,  8.0 [     kappa(s,d)=  0.028
N T   [  8.0 ,  8.5 [     kappa(s,d)=  0.011
N T   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
N T   [  9.0 ,  9.5 [     kappa(s,d)=  0.022
N T   [  9.5 , 10.0 [     kappa(s,d)=  0.019
N T   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
N T   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
N T   [ 11.0 , 11.5 [     kappa(s,d)=  0.012
N T   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
N T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
N T   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
N T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
N T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
N T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
N T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N V   [  0.0 ,  4.0 [     kappa(s,d)=  4.491
N V   [  4.0 ,  4.5 [     kappa(s,d)=  4.132
N V   [  4.5 ,  5.0 [     kappa(s,d)=  3.095
N V   [  5.0 ,  5.5 [     kappa(s,d)=  6.695
N V   [  5.5 ,  6.0 [     kappa(s,d)=  1.860
N V   [  6.0 ,  6.5 [     kappa(s,d)=  0.643
N V   [  6.5 ,  7.0 [     kappa(s,d)=  0.889
N V   [  7.0 ,  7.5 [     kappa(s,d)=  0.102
N V   [  7.5 ,  8.0 [     kappa(s,d)=  0.034
N V   [  8.0 ,  8.5 [     kappa(s,d)=  0.024
N V   [  8.5 ,  9.0 [     kappa(s,d)=  0.037
N V   [  9.0 ,  9.5 [     kappa(s,d)=  0.027
N V   [  9.5 , 10.0 [     kappa(s,d)=  0.033
N V   [ 10.0 , 10.5 [     kappa(s,d)=  0.022
N V   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
N V   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
N V   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
N V   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
N V   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
N V   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
N V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
N V   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
N V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N W   [  0.0 ,  4.0 [     kappa(s,d)=  3.597
N W   [  4.0 ,  4.5 [     kappa(s,d)=  0.796
N W   [  4.5 ,  5.0 [     kappa(s,d)=  3.212
N W   [  5.0 ,  5.5 [     kappa(s,d)=  4.150
N W   [  5.5 ,  6.0 [     kappa(s,d)=  1.334
N W   [  6.0 ,  6.5 [     kappa(s,d)=  0.565
N W   [  6.5 ,  7.0 [     kappa(s,d)=  0.946
N W   [  7.0 ,  7.5 [     kappa(s,d)=  0.098
N W   [  7.5 ,  8.0 [     kappa(s,d)=  0.302
N W   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
N W   [  8.5 ,  9.0 [     kappa(s,d)=  0.021
N W   [  9.0 ,  9.5 [     kappa(s,d)=  0.054
N W   [  9.5 , 10.0 [     kappa(s,d)=  0.024
N W   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
N W   [ 10.5 , 11.0 [     kappa(s,d)=  0.016
N W   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
N W   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
N W   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
N W   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
N W   [ 13.0 , 13.5 [     kappa(s,d)=  0.011
N W   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
N W   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
N W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N W   [ 15.0 , 15.5 [     kappa(s,d)=  0.003
N W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
N Y   [  0.0 ,  4.0 [     kappa(s,d)=  1.789
N Y   [  4.0 ,  4.5 [     kappa(s,d)=  5.027
N Y   [  4.5 ,  5.0 [     kappa(s,d)=  5.282
N Y   [  5.0 ,  5.5 [     kappa(s,d)=  3.166
N Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.065
N Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.923
N Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.455
N Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.016
N Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.020
N Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.034
N Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.059
N Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.037
N Y   [  9.5 , 10.0 [     kappa(s,d)=  0.038
N Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
N Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.019
N Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.017
N Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
N Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
N Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
N Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
N Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
N Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
N Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
N Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
N Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
N Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
N Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P P   [  0.0 ,  4.0 [     kappa(s,d)=  2.173
P P   [  4.0 ,  4.5 [     kappa(s,d)=  3.673
P P   [  4.5 ,  5.0 [     kappa(s,d)=  2.272
P P   [  5.0 ,  5.5 [     kappa(s,d)=  2.738
P P   [  5.5 ,  6.0 [     kappa(s,d)=  0.608
P P   [  6.0 ,  6.5 [     kappa(s,d)=  1.384
P P   [  6.5 ,  7.0 [     kappa(s,d)=  1.146
P P   [  7.0 ,  7.5 [     kappa(s,d)=  0.085
P P   [  7.5 ,  8.0 [     kappa(s,d)=  0.048
P P   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
P P   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
P P   [  9.0 ,  9.5 [     kappa(s,d)=  0.045
P P   [  9.5 , 10.0 [     kappa(s,d)=  0.055
P P   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
P P   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
P P   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
P P   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
P P   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
P P   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
P P   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
P P   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
P P   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
P P   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P P   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P P   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P P   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P P   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P Q   [  0.0 ,  4.0 [     kappa(s,d)=  3.278
P Q   [  4.0 ,  4.5 [     kappa(s,d)=  3.914
P Q   [  4.5 ,  5.0 [     kappa(s,d)=  1.509
P Q   [  5.0 ,  5.5 [     kappa(s,d)=  3.270
P Q   [  5.5 ,  6.0 [     kappa(s,d)=  0.989
P Q   [  6.0 ,  6.5 [     kappa(s,d)=  0.679
P Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.651
P Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.082
P Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.012
P Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.012
P Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.023
P Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
P Q   [  9.5 , 10.0 [     kappa(s,d)=  0.014
P Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.010
P Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
P Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
P Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
P Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
P Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
P Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
P Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
P Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
P Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P R   [  0.0 ,  4.0 [     kappa(s,d)=  3.019
P R   [  4.0 ,  4.5 [     kappa(s,d)=  6.783
P R   [  4.5 ,  5.0 [     kappa(s,d)=  1.404
P R   [  5.0 ,  5.5 [     kappa(s,d)=  3.723
P R   [  5.5 ,  6.0 [     kappa(s,d)=  1.359
P R   [  6.0 ,  6.5 [     kappa(s,d)=  1.040
P R   [  6.5 ,  7.0 [     kappa(s,d)=  0.355
P R   [  7.0 ,  7.5 [     kappa(s,d)=  0.039
P R   [  7.5 ,  8.0 [     kappa(s,d)=  0.012
P R   [  8.0 ,  8.5 [     kappa(s,d)=  0.051
P R   [  8.5 ,  9.0 [     kappa(s,d)=  0.013
P R   [  9.0 ,  9.5 [     kappa(s,d)=  0.009
P R   [  9.5 , 10.0 [     kappa(s,d)=  0.017
P R   [ 10.0 , 10.5 [     kappa(s,d)=  0.016
P R   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
P R   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
P R   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
P R   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
P R   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
P R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
P R   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
P R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
P R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P S   [  0.0 ,  4.0 [     kappa(s,d)=  4.214
P S   [  4.0 ,  4.5 [     kappa(s,d)=  2.785
P S   [  4.5 ,  5.0 [     kappa(s,d)=  2.064
P S   [  5.0 ,  5.5 [     kappa(s,d)=  3.675
P S   [  5.5 ,  6.0 [     kappa(s,d)=  0.791
P S   [  6.0 ,  6.5 [     kappa(s,d)=  0.630
P S   [  6.5 ,  7.0 [     kappa(s,d)=  0.788
P S   [  7.0 ,  7.5 [     kappa(s,d)=  0.071
P S   [  7.5 ,  8.0 [     kappa(s,d)=  0.017
P S   [  8.0 ,  8.5 [     kappa(s,d)=  0.006
P S   [  8.5 ,  9.0 [     kappa(s,d)=  0.027
P S   [  9.0 ,  9.5 [     kappa(s,d)=  0.015
P S   [  9.5 , 10.0 [     kappa(s,d)=  0.016
P S   [ 10.0 , 10.5 [     kappa(s,d)=  0.010
P S   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
P S   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
P S   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
P S   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
P S   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
P S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
P S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
P S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
P S   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
P S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P T   [  0.0 ,  4.0 [     kappa(s,d)=  4.120
P T   [  4.0 ,  4.5 [     kappa(s,d)=  7.003
P T   [  4.5 ,  5.0 [     kappa(s,d)=  1.063
P T   [  5.0 ,  5.5 [     kappa(s,d)=  5.577
P T   [  5.5 ,  6.0 [     kappa(s,d)=  1.591
P T   [  6.0 ,  6.5 [     kappa(s,d)=  0.872
P T   [  6.5 ,  7.0 [     kappa(s,d)=  0.748
P T   [  7.0 ,  7.5 [     kappa(s,d)=  0.047
P T   [  7.5 ,  8.0 [     kappa(s,d)=  0.015
P T   [  8.0 ,  8.5 [     kappa(s,d)=  0.019
P T   [  8.5 ,  9.0 [     kappa(s,d)=  0.018
P T   [  9.0 ,  9.5 [     kappa(s,d)=  0.020
P T   [  9.5 , 10.0 [     kappa(s,d)=  0.030
P T   [ 10.0 , 10.5 [     kappa(s,d)=  0.020
P T   [ 10.5 , 11.0 [     kappa(s,d)=  0.011
P T   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
P T   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
P T   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
P T   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
P T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
P T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
P T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
P T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P V   [  0.0 ,  4.0 [     kappa(s,d)=  4.460
P V   [  4.0 ,  4.5 [     kappa(s,d)=  2.450
P V   [  4.5 ,  5.0 [     kappa(s,d)=  4.192
P V   [  5.0 ,  5.5 [     kappa(s,d)=  6.181
P V   [  5.5 ,  6.0 [     kappa(s,d)=  2.191
P V   [  6.0 ,  6.5 [     kappa(s,d)=  1.695
P V   [  6.5 ,  7.0 [     kappa(s,d)=  1.187
P V   [  7.0 ,  7.5 [     kappa(s,d)=  0.064
P V   [  7.5 ,  8.0 [     kappa(s,d)=  0.029
P V   [  8.0 ,  8.5 [     kappa(s,d)=  0.038
P V   [  8.5 ,  9.0 [     kappa(s,d)=  0.023
P V   [  9.0 ,  9.5 [     kappa(s,d)=  0.021
P V   [  9.5 , 10.0 [     kappa(s,d)=  0.025
P V   [ 10.0 , 10.5 [     kappa(s,d)=  0.026
P V   [ 10.5 , 11.0 [     kappa(s,d)=  0.013
P V   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
P V   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
P V   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
P V   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
P V   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
P V   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
P V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
P V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P W   [  0.0 ,  4.0 [     kappa(s,d)=  5.658
P W   [  4.0 ,  4.5 [     kappa(s,d)=  3.402
P W   [  4.5 ,  5.0 [     kappa(s,d)=  3.654
P W   [  5.0 ,  5.5 [     kappa(s,d)=  4.970
P W   [  5.5 ,  6.0 [     kappa(s,d)=  3.280
P W   [  6.0 ,  6.5 [     kappa(s,d)=  2.085
P W   [  6.5 ,  7.0 [     kappa(s,d)=  1.498
P W   [  7.0 ,  7.5 [     kappa(s,d)=  0.124
P W   [  7.5 ,  8.0 [     kappa(s,d)=  0.078
P W   [  8.0 ,  8.5 [     kappa(s,d)=  0.035
P W   [  8.5 ,  9.0 [     kappa(s,d)=  0.136
P W   [  9.0 ,  9.5 [     kappa(s,d)=  0.036
P W   [  9.5 , 10.0 [     kappa(s,d)=  0.036
P W   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
P W   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
P W   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
P W   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
P W   [ 12.0 , 12.5 [     kappa(s,d)=  0.001
P W   [ 12.5 , 13.0 [     kappa(s,d)=  0.005
P W   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
P W   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
P W   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
P W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
P Y   [  0.0 ,  4.0 [     kappa(s,d)=  2.934
P Y   [  4.0 ,  4.5 [     kappa(s,d)=  2.726
P Y   [  4.5 ,  5.0 [     kappa(s,d)=  2.723
P Y   [  5.0 ,  5.5 [     kappa(s,d)=  2.323
P Y   [  5.5 ,  6.0 [     kappa(s,d)=  1.053
P Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.424
P Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.677
P Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.100
P Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.047
P Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.040
P Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.095
P Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.045
P Y   [  9.5 , 10.0 [     kappa(s,d)=  0.031
P Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.027
P Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.015
P Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.025
P Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
P Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
P Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.008
P Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
P Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
P Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
P Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
P Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
P Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
P Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
P Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q Q   [  0.0 ,  4.0 [     kappa(s,d)=  3.929
Q Q   [  4.0 ,  4.5 [     kappa(s,d)=  3.528
Q Q   [  4.5 ,  5.0 [     kappa(s,d)=  3.828
Q Q   [  5.0 ,  5.5 [     kappa(s,d)=  7.265
Q Q   [  5.5 ,  6.0 [     kappa(s,d)=  0.865
Q Q   [  6.0 ,  6.5 [     kappa(s,d)=  1.161
Q Q   [  6.5 ,  7.0 [     kappa(s,d)=  0.435
Q Q   [  7.0 ,  7.5 [     kappa(s,d)=  0.017
Q Q   [  7.5 ,  8.0 [     kappa(s,d)=  0.009
Q Q   [  8.0 ,  8.5 [     kappa(s,d)=  0.038
Q Q   [  8.5 ,  9.0 [     kappa(s,d)=  0.016
Q Q   [  9.0 ,  9.5 [     kappa(s,d)=  0.013
Q Q   [  9.5 , 10.0 [     kappa(s,d)=  0.008
Q Q   [ 10.0 , 10.5 [     kappa(s,d)=  0.019
Q Q   [ 10.5 , 11.0 [     kappa(s,d)=  0.012
Q Q   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
Q Q   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
Q Q   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
Q Q   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
Q Q   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
Q Q   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
Q Q   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
Q Q   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q Q   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q Q   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q Q   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q Q   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q R   [  0.0 ,  4.0 [     kappa(s,d)=  3.108
Q R   [  4.0 ,  4.5 [     kappa(s,d)=  5.016
Q R   [  4.5 ,  5.0 [     kappa(s,d)=  2.493
Q R   [  5.0 ,  5.5 [     kappa(s,d)=  4.665
Q R   [  5.5 ,  6.0 [     kappa(s,d)=  1.446
Q R   [  6.0 ,  6.5 [     kappa(s,d)=  0.659
Q R   [  6.5 ,  7.0 [     kappa(s,d)=  0.531
Q R   [  7.0 ,  7.5 [     kappa(s,d)=  0.037
Q R   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
Q R   [  8.0 ,  8.5 [     kappa(s,d)=  0.018
Q R   [  8.5 ,  9.0 [     kappa(s,d)=  0.033
Q R   [  9.0 ,  9.5 [     kappa(s,d)=  0.012
Q R   [  9.5 , 10.0 [     kappa(s,d)=  0.015
Q R   [ 10.0 , 10.5 [     kappa(s,d)=  0.053
Q R   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
Q R   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
Q R   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
Q R   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
Q R   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
Q R   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
Q R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
Q R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
Q R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q S   [  0.0 ,  4.0 [     kappa(s,d)=  2.001
Q S   [  4.0 ,  4.5 [     kappa(s,d)=  2.837
Q S   [  4.5 ,  5.0 [     kappa(s,d)=  2.761
Q S   [  5.0 ,  5.5 [     kappa(s,d)=  4.777
Q S   [  5.5 ,  6.0 [     kappa(s,d)=  1.286
Q S   [  6.0 ,  6.5 [     kappa(s,d)=  0.498
Q S   [  6.5 ,  7.0 [     kappa(s,d)=  0.247
Q S   [  7.0 ,  7.5 [     kappa(s,d)=  0.025
Q S   [  7.5 ,  8.0 [     kappa(s,d)=  0.015
Q S   [  8.0 ,  8.5 [     kappa(s,d)=  0.020
Q S   [  8.5 ,  9.0 [     kappa(s,d)=  0.031
Q S   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
Q S   [  9.5 , 10.0 [     kappa(s,d)=  0.013
Q S   [ 10.0 , 10.5 [     kappa(s,d)=  0.015
Q S   [ 10.5 , 11.0 [     kappa(s,d)=  0.004
Q S   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
Q S   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
Q S   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
Q S   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
Q S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
Q S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
Q S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
Q S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q T   [  0.0 ,  4.0 [     kappa(s,d)=  4.443
Q T   [  4.0 ,  4.5 [     kappa(s,d)=  3.966
Q T   [  4.5 ,  5.0 [     kappa(s,d)=  2.997
Q T   [  5.0 ,  5.5 [     kappa(s,d)=  5.490
Q T   [  5.5 ,  6.0 [     kappa(s,d)=  1.368
Q T   [  6.0 ,  6.5 [     kappa(s,d)=  0.761
Q T   [  6.5 ,  7.0 [     kappa(s,d)=  0.530
Q T   [  7.0 ,  7.5 [     kappa(s,d)=  0.028
Q T   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
Q T   [  8.0 ,  8.5 [     kappa(s,d)=  0.013
Q T   [  8.5 ,  9.0 [     kappa(s,d)=  0.018
Q T   [  9.0 ,  9.5 [     kappa(s,d)=  0.018
Q T   [  9.5 , 10.0 [     kappa(s,d)=  0.014
Q T   [ 10.0 , 10.5 [     kappa(s,d)=  0.012
Q T   [ 10.5 , 11.0 [     kappa(s,d)=  0.008
Q T   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
Q T   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
Q T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
Q T   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
Q T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
Q T   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
Q T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
Q T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q V   [  0.0 ,  4.0 [     kappa(s,d)=  4.480
Q V   [  4.0 ,  4.5 [     kappa(s,d)=  3.877
Q V   [  4.5 ,  5.0 [     kappa(s,d)=  4.446
Q V   [  5.0 ,  5.5 [     kappa(s,d)=  5.753
Q V   [  5.5 ,  6.0 [     kappa(s,d)=  1.926
Q V   [  6.0 ,  6.5 [     kappa(s,d)=  1.310
Q V   [  6.5 ,  7.0 [     kappa(s,d)=  0.786
Q V   [  7.0 ,  7.5 [     kappa(s,d)=  0.129
Q V   [  7.5 ,  8.0 [     kappa(s,d)=  0.022
Q V   [  8.0 ,  8.5 [     kappa(s,d)=  0.034
Q V   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
Q V   [  9.0 ,  9.5 [     kappa(s,d)=  0.027
Q V   [  9.5 , 10.0 [     kappa(s,d)=  0.050
Q V   [ 10.0 , 10.5 [     kappa(s,d)=  0.029
Q V   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
Q V   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
Q V   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
Q V   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
Q V   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
Q V   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
Q V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
Q V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
Q V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q W   [  0.0 ,  4.0 [     kappa(s,d)=  6.497
Q W   [  4.0 ,  4.5 [     kappa(s,d)=  3.653
Q W   [  4.5 ,  5.0 [     kappa(s,d)=  0.766
Q W   [  5.0 ,  5.5 [     kappa(s,d)=  7.787
Q W   [  5.5 ,  6.0 [     kappa(s,d)=  2.295
Q W   [  6.0 ,  6.5 [     kappa(s,d)=  1.809
Q W   [  6.5 ,  7.0 [     kappa(s,d)=  0.741
Q W   [  7.0 ,  7.5 [     kappa(s,d)=  0.034
Q W   [  7.5 ,  8.0 [     kappa(s,d)=  0.016
Q W   [  8.0 ,  8.5 [     kappa(s,d)=  0.030
Q W   [  8.5 ,  9.0 [     kappa(s,d)=  0.019
Q W   [  9.0 ,  9.5 [     kappa(s,d)=  0.059
Q W   [  9.5 , 10.0 [     kappa(s,d)=  0.035
Q W   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
Q W   [ 10.5 , 11.0 [     kappa(s,d)=  0.020
Q W   [ 11.0 , 11.5 [     kappa(s,d)=  0.015
Q W   [ 11.5 , 12.0 [     kappa(s,d)=  0.008
Q W   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
Q W   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
Q W   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
Q W   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
Q W   [ 14.0 , 14.5 [     kappa(s,d)=  0.005
Q W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Q Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.219
Q Y   [  4.0 ,  4.5 [     kappa(s,d)=  5.466
Q Y   [  4.5 ,  5.0 [     kappa(s,d)=  4.588
Q Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.575
Q Y   [  5.5 ,  6.0 [     kappa(s,d)=  3.462
Q Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.164
Q Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.556
Q Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.029
Q Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.031
Q Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.021
Q Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.051
Q Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.081
Q Y   [  9.5 , 10.0 [     kappa(s,d)=  0.054
Q Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.028
Q Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
Q Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.017
Q Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.011
Q Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
Q Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
Q Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
Q Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
Q Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
Q Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
Q Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Q Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Q Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Q Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
R R   [  0.0 ,  4.0 [     kappa(s,d)=  3.884
R R   [  4.0 ,  4.5 [     kappa(s,d)=  1.818
R R   [  4.5 ,  5.0 [     kappa(s,d)=  3.489
R R   [  5.0 ,  5.5 [     kappa(s,d)=  4.835
R R   [  5.5 ,  6.0 [     kappa(s,d)=  1.047
R R   [  6.0 ,  6.5 [     kappa(s,d)=  1.021
R R   [  6.5 ,  7.0 [     kappa(s,d)=  0.361
R R   [  7.0 ,  7.5 [     kappa(s,d)=  0.025
R R   [  7.5 ,  8.0 [     kappa(s,d)=  0.006
R R   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
R R   [  8.5 ,  9.0 [     kappa(s,d)=  0.027
R R   [  9.0 ,  9.5 [     kappa(s,d)=  0.010
R R   [  9.5 , 10.0 [     kappa(s,d)=  0.014
R R   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
R R   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
R R   [ 11.0 , 11.5 [     kappa(s,d)=  0.006
R R   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
R R   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
R R   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
R R   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
R R   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
R R   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
R R   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
R R   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
R R   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
R R   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
R R   [ 16.5 ,  inf [     kappa(s,d)=  0.000
R S   [  0.0 ,  4.0 [     kappa(s,d)=  4.238
R S   [  4.0 ,  4.5 [     kappa(s,d)=  2.785
R S   [  4.5 ,  5.0 [     kappa(s,d)=  1.748
R S   [  5.0 ,  5.5 [     kappa(s,d)=  3.724
R S   [  5.5 ,  6.0 [     kappa(s,d)=  0.838
R S   [  6.0 ,  6.5 [     kappa(s,d)=  0.486
R S   [  6.5 ,  7.0 [     kappa(s,d)=  0.282
R S   [  7.0 ,  7.5 [     kappa(s,d)=  0.038
R S   [  7.5 ,  8.0 [     kappa(s,d)=  0.009
R S   [  8.0 ,  8.5 [     kappa(s,d)=  0.008
R S   [  8.5 ,  9.0 [     kappa(s,d)=  0.024
R S   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
R S   [  9.5 , 10.0 [     kappa(s,d)=  0.012
R S   [ 10.0 , 10.5 [     kappa(s,d)=  0.013
R S   [ 10.5 , 11.0 [     kappa(s,d)=  0.006
R S   [ 11.0 , 11.5 [     kappa(s,d)=  0.003
R S   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
R S   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
R S   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
R S   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
R S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
R S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
R S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
R S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
R S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
R S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
R S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
R T   [  0.0 ,  4.0 [     kappa(s,d)=  5.393
R T   [  4.0 ,  4.5 [     kappa(s,d)=  3.298
R T   [  4.5 ,  5.0 [     kappa(s,d)=  1.239
R T   [  5.0 ,  5.5 [     kappa(s,d)=  4.831
R T   [  5.5 ,  6.0 [     kappa(s,d)=  1.002
R T   [  6.0 ,  6.5 [     kappa(s,d)=  0.898
R T   [  6.5 ,  7.0 [     kappa(s,d)=  0.799
R T   [  7.0 ,  7.5 [     kappa(s,d)=  0.023
R T   [  7.5 ,  8.0 [     kappa(s,d)=  0.007
R T   [  8.0 ,  8.5 [     kappa(s,d)=  0.020
R T   [  8.5 ,  9.0 [     kappa(s,d)=  0.019
R T   [  9.0 ,  9.5 [     kappa(s,d)=  0.012
R T   [  9.5 , 10.0 [     kappa(s,d)=  0.025
R T   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
R T   [ 10.5 , 11.0 [     kappa(s,d)=  0.007
R T   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
R T   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
R T   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
R T   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
R T   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
R T   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
R T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
R T   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
R T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
R T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
R T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
R T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
R V   [  0.0 ,  4.0 [     kappa(s,d)=  7.121
R V   [  4.0 ,  4.5 [     kappa(s,d)=  2.310
R V   [  4.5 ,  5.0 [     kappa(s,d)=  2.628
R V   [  5.0 ,  5.5 [     kappa(s,d)=  5.830
R V   [  5.5 ,  6.0 [     kappa(s,d)=  1.747
R V   [  6.0 ,  6.5 [     kappa(s,d)=  1.571
R V   [  6.5 ,  7.0 [     kappa(s,d)=  1.059
R V   [  7.0 ,  7.5 [     kappa(s,d)=  0.066
R V   [  7.5 ,  8.0 [     kappa(s,d)=  0.023
R V   [  8.0 ,  8.5 [     kappa(s,d)=  0.030
R V   [  8.5 ,  9.0 [     kappa(s,d)=  0.038
R V   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
R V   [  9.5 , 10.0 [     kappa(s,d)=  0.038
R V   [ 10.0 , 10.5 [     kappa(s,d)=  0.029
R V   [ 10.5 , 11.0 [     kappa(s,d)=  0.021
R V   [ 11.0 , 11.5 [     kappa(s,d)=  0.009
R V   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
R V   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
R V   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
R V   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
R V   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
R V   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
R V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
R V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
R V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
R V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
R V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
R W   [  0.0 ,  4.0 [     kappa(s,d)=  6.368
R W   [  4.0 ,  4.5 [     kappa(s,d)=  2.668
R W   [  4.5 ,  5.0 [     kappa(s,d)=  2.078
R W   [  5.0 ,  5.5 [     kappa(s,d)=  7.161
R W   [  5.5 ,  6.0 [     kappa(s,d)=  0.778
R W   [  6.0 ,  6.5 [     kappa(s,d)=  1.159
R W   [  6.5 ,  7.0 [     kappa(s,d)=  0.629
R W   [  7.0 ,  7.5 [     kappa(s,d)=  0.156
R W   [  7.5 ,  8.0 [     kappa(s,d)=  0.022
R W   [  8.0 ,  8.5 [     kappa(s,d)=  0.017
R W   [  8.5 ,  9.0 [     kappa(s,d)=  0.082
R W   [  9.0 ,  9.5 [     kappa(s,d)=  0.051
R W   [  9.5 , 10.0 [     kappa(s,d)=  0.033
R W   [ 10.0 , 10.5 [     kappa(s,d)=  0.036
R W   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
R W   [ 11.0 , 11.5 [     kappa(s,d)=  0.018
R W   [ 11.5 , 12.0 [     kappa(s,d)=  0.006
R W   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
R W   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
R W   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
R W   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
R W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
R W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
R W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
R W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
R W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
R W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
R Y   [  0.0 ,  4.0 [     kappa(s,d)=  5.130
R Y   [  4.0 ,  4.5 [     kappa(s,d)=  3.371
R Y   [  4.5 ,  5.0 [     kappa(s,d)=  4.855
R Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.993
R Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.597
R Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.605
R Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.439
R Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.018
R Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
R Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.024
R Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.065
R Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.026
R Y   [  9.5 , 10.0 [     kappa(s,d)=  0.044
R Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.018
R Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.014
R Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.016
R Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
R Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
R Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
R Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
R Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
R Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
R Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
R Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
R Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
R Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
R Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
S S   [  0.0 ,  4.0 [     kappa(s,d)=  8.520
S S   [  4.0 ,  4.5 [     kappa(s,d)=  5.756
S S   [  4.5 ,  5.0 [     kappa(s,d)=  2.606
S S   [  5.0 ,  5.5 [     kappa(s,d)=  2.495
S S   [  5.5 ,  6.0 [     kappa(s,d)=  0.957
S S   [  6.0 ,  6.5 [     kappa(s,d)=  0.785
S S   [  6.5 ,  7.0 [     kappa(s,d)=  1.053
S S   [  7.0 ,  7.5 [     kappa(s,d)=  0.017
S S   [  7.5 ,  8.0 [     kappa(s,d)=  0.004
S S   [  8.0 ,  8.5 [     kappa(s,d)=  0.003
S S   [  8.5 ,  9.0 [     kappa(s,d)=  0.013
S S   [  9.0 ,  9.5 [     kappa(s,d)=  0.030
S S   [  9.5 , 10.0 [     kappa(s,d)=  0.011
S S   [ 10.0 , 10.5 [     kappa(s,d)=  0.011
S S   [ 10.5 , 11.0 [     kappa(s,d)=  0.002
S S   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
S S   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
S S   [ 12.0 , 12.5 [     kappa(s,d)=  0.001
S S   [ 12.5 , 13.0 [     kappa(s,d)=  0.001
S S   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
S S   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
S S   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
S S   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
S S   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
S S   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
S S   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
S S   [ 16.5 ,  inf [     kappa(s,d)=  0.000
S T   [  0.0 ,  4.0 [     kappa(s,d)=  5.236
S T   [  4.0 ,  4.5 [     kappa(s,d)=  6.379
S T   [  4.5 ,  5.0 [     kappa(s,d)=  2.666
S T   [  5.0 ,  5.5 [     kappa(s,d)=  5.144
S T   [  5.5 ,  6.0 [     kappa(s,d)=  1.246
S T   [  6.0 ,  6.5 [     kappa(s,d)=  0.510
S T   [  6.5 ,  7.0 [     kappa(s,d)=  0.490
S T   [  7.0 ,  7.5 [     kappa(s,d)=  0.039
S T   [  7.5 ,  8.0 [     kappa(s,d)=  0.011
S T   [  8.0 ,  8.5 [     kappa(s,d)=  0.026
S T   [  8.5 ,  9.0 [     kappa(s,d)=  0.019
S T   [  9.0 ,  9.5 [     kappa(s,d)=  0.024
S T   [  9.5 , 10.0 [     kappa(s,d)=  0.013
S T   [ 10.0 , 10.5 [     kappa(s,d)=  0.014
S T   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
S T   [ 11.0 , 11.5 [     kappa(s,d)=  0.004
S T   [ 11.5 , 12.0 [     kappa(s,d)=  0.004
S T   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
S T   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
S T   [ 13.0 , 13.5 [     kappa(s,d)=  0.001
S T   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
S T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
S T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
S T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
S T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
S T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
S T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
S V   [  0.0 ,  4.0 [     kappa(s,d)=  9.399
S V   [  4.0 ,  4.5 [     kappa(s,d)=  4.077
S V   [  4.5 ,  5.0 [     kappa(s,d)=  3.111
S V   [  5.0 ,  5.5 [     kappa(s,d)=  5.366
S V   [  5.5 ,  6.0 [     kappa(s,d)=  2.185
S V   [  6.0 ,  6.5 [     kappa(s,d)=  0.808
S V   [  6.5 ,  7.0 [     kappa(s,d)=  0.603
S V   [  7.0 ,  7.5 [     kappa(s,d)=  0.061
S V   [  7.5 ,  8.0 [     kappa(s,d)=  0.031
S V   [  8.0 ,  8.5 [     kappa(s,d)=  0.033
S V   [  8.5 ,  9.0 [     kappa(s,d)=  0.029
S V   [  9.0 ,  9.5 [     kappa(s,d)=  0.027
S V   [  9.5 , 10.0 [     kappa(s,d)=  0.028
S V   [ 10.0 , 10.5 [     kappa(s,d)=  0.024
S V   [ 10.5 , 11.0 [     kappa(s,d)=  0.009
S V   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
S V   [ 11.5 , 12.0 [     kappa(s,d)=  0.005
S V   [ 12.0 , 12.5 [     kappa(s,d)=  0.004
S V   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
S V   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
S V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
S V   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
S V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
S V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
S V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
S V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
S V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
S W   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
S W   [  4.0 ,  4.5 [     kappa(s,d)=  3.106
S W   [  4.5 ,  5.0 [     kappa(s,d)=  2.896
S W   [  5.0 ,  5.5 [     kappa(s,d)=  3.541
S W   [  5.5 ,  6.0 [     kappa(s,d)=  1.884
S W   [  6.0 ,  6.5 [     kappa(s,d)=  0.730
S W   [  6.5 ,  7.0 [     kappa(s,d)=  0.446
S W   [  7.0 ,  7.5 [     kappa(s,d)=  0.103
S W   [  7.5 ,  8.0 [     kappa(s,d)=  0.025
S W   [  8.0 ,  8.5 [     kappa(s,d)=  0.015
S W   [  8.5 ,  9.0 [     kappa(s,d)=  0.029
S W   [  9.0 ,  9.5 [     kappa(s,d)=  0.008
S W   [  9.5 , 10.0 [     kappa(s,d)=  0.016
S W   [ 10.0 , 10.5 [     kappa(s,d)=  0.021
S W   [ 10.5 , 11.0 [     kappa(s,d)=  0.005
S W   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
S W   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
S W   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
S W   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
S W   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
S W   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
S W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
S W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
S W   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
S W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
S W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
S W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
S Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.356
S Y   [  4.0 ,  4.5 [     kappa(s,d)=  4.673
S Y   [  4.5 ,  5.0 [     kappa(s,d)=  4.429
S Y   [  5.0 ,  5.5 [     kappa(s,d)=  6.014
S Y   [  5.5 ,  6.0 [     kappa(s,d)=  1.548
S Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.595
S Y   [  6.5 ,  7.0 [     kappa(s,d)=  0.525
S Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.013
S Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.021
S Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.016
S Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.025
S Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.028
S Y   [  9.5 , 10.0 [     kappa(s,d)=  0.029
S Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.050
S Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.018
S Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.005
S Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
S Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.003
S Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.002
S Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
S Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
S Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
S Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
S Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
S Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
S Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
S Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
T T   [  0.0 ,  4.0 [     kappa(s,d)=  9.553
T T   [  4.0 ,  4.5 [     kappa(s,d)=  3.747
T T   [  4.5 ,  5.0 [     kappa(s,d)=  1.217
T T   [  5.0 ,  5.5 [     kappa(s,d)=  5.168
T T   [  5.5 ,  6.0 [     kappa(s,d)=  1.521
T T   [  6.0 ,  6.5 [     kappa(s,d)=  1.647
T T   [  6.5 ,  7.0 [     kappa(s,d)=  0.695
T T   [  7.0 ,  7.5 [     kappa(s,d)=  0.303
T T   [  7.5 ,  8.0 [     kappa(s,d)=  0.013
T T   [  8.0 ,  8.5 [     kappa(s,d)=  0.013
T T   [  8.5 ,  9.0 [     kappa(s,d)=  0.020
T T   [  9.0 ,  9.5 [     kappa(s,d)=  0.031
T T   [  9.5 , 10.0 [     kappa(s,d)=  0.032
T T   [ 10.0 , 10.5 [     kappa(s,d)=  0.007
T T   [ 10.5 , 11.0 [     kappa(s,d)=  0.010
T T   [ 11.0 , 11.5 [     kappa(s,d)=  0.007
T T   [ 11.5 , 12.0 [     kappa(s,d)=  0.003
T T   [ 12.0 , 12.5 [     kappa(s,d)=  0.002
T T   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
T T   [ 13.0 , 13.5 [     kappa(s,d)=  0.003
T T   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
T T   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
T T   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
T T   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
T T   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
T T   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
T T   [ 16.5 ,  inf [     kappa(s,d)=  0.000
T V   [  0.0 ,  4.0 [     kappa(s,d)=  6.000
T V   [  4.0 ,  4.5 [     kappa(s,d)=  4.629
T V   [  4.5 ,  5.0 [     kappa(s,d)=  4.131
T V   [  5.0 ,  5.5 [     kappa(s,d)=  7.128
T V   [  5.5 ,  6.0 [     kappa(s,d)=  2.669
T V   [  6.0 ,  6.5 [     kappa(s,d)=  0.957
T V   [  6.5 ,  7.0 [     kappa(s,d)=  1.047
T V   [  7.0 ,  7.5 [     kappa(s,d)=  0.088
T V   [  7.5 ,  8.0 [     kappa(s,d)=  0.035
T V   [  8.0 ,  8.5 [     kappa(s,d)=  0.033
T V   [  8.5 ,  9.0 [     kappa(s,d)=  0.039
T V   [  9.0 ,  9.5 [     kappa(s,d)=  0.029
T V   [  9.5 , 10.0 [     kappa(s,d)=  0.035
T V   [ 10.0 , 10.5 [     kappa(s,d)=  0.047
T V   [ 10.5 , 11.0 [     kappa(s,d)=  0.027
T V   [ 11.0 , 11.5 [     kappa(s,d)=  0.008
T V   [ 11.5 , 12.0 [     kappa(s,d)=  0.007
T V   [ 12.0 , 12.5 [     kappa(s,d)=  0.005
T V   [ 12.5 , 13.0 [     kappa(s,d)=  0.003
T V   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
T V   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
T V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
T V   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
T V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
T V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
T V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
T V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
T W   [  0.0 ,  4.0 [     kappa(s,d)=  3.809
T W   [  4.0 ,  4.5 [     kappa(s,d)=  3.298
T W   [  4.5 ,  5.0 [     kappa(s,d)=  5.821
T W   [  5.0 ,  5.5 [     kappa(s,d)=  6.994
T W   [  5.5 ,  6.0 [     kappa(s,d)=  1.597
T W   [  6.0 ,  6.5 [     kappa(s,d)=  1.464
T W   [  6.5 ,  7.0 [     kappa(s,d)=  0.319
T W   [  7.0 ,  7.5 [     kappa(s,d)=  0.149
T W   [  7.5 ,  8.0 [     kappa(s,d)=  0.035
T W   [  8.0 ,  8.5 [     kappa(s,d)=  0.004
T W   [  8.5 ,  9.0 [     kappa(s,d)=  0.058
T W   [  9.0 ,  9.5 [     kappa(s,d)=  0.043
T W   [  9.5 , 10.0 [     kappa(s,d)=  0.080
T W   [ 10.0 , 10.5 [     kappa(s,d)=  0.026
T W   [ 10.5 , 11.0 [     kappa(s,d)=  0.017
T W   [ 11.0 , 11.5 [     kappa(s,d)=  0.051
T W   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
T W   [ 12.0 , 12.5 [     kappa(s,d)=  0.006
T W   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
T W   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
T W   [ 13.5 , 14.0 [     kappa(s,d)=  0.001
T W   [ 14.0 , 14.5 [     kappa(s,d)=  0.001
T W   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
T W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
T W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
T W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
T W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
T Y   [  0.0 ,  4.0 [     kappa(s,d)=  3.723
T Y   [  4.0 ,  4.5 [     kappa(s,d)=  3.286
T Y   [  4.5 ,  5.0 [     kappa(s,d)=  1.928
T Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.748
T Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.237
T Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.483
T Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.268
T Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.127
T Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.039
T Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.047
T Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.078
T Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.033
T Y   [  9.5 , 10.0 [     kappa(s,d)=  0.034
T Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.084
T Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.017
T Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.010
T Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.015
T Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.007
T Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.004
T Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
T Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
T Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
T Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
T Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
T Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
T Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
T Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
V V   [  0.0 ,  4.0 [     kappa(s,d)=  6.749
V V   [  4.0 ,  4.5 [     kappa(s,d)=  5.375
V V   [  4.5 ,  5.0 [     kappa(s,d)=  3.879
V V   [  5.0 ,  5.5 [     kappa(s,d)=  6.795
V V   [  5.5 ,  6.0 [     kappa(s,d)=  3.721
V V   [  6.0 ,  6.5 [     kappa(s,d)=  2.140
V V   [  6.5 ,  7.0 [     kappa(s,d)=  1.768
V V   [  7.0 ,  7.5 [     kappa(s,d)=  0.265
V V   [  7.5 ,  8.0 [     kappa(s,d)=  0.093
V V   [  8.0 ,  8.5 [     kappa(s,d)=  0.074
V V   [  8.5 ,  9.0 [     kappa(s,d)=  0.052
V V   [  9.0 ,  9.5 [     kappa(s,d)=  0.058
V V   [  9.5 , 10.0 [     kappa(s,d)=  0.052
V V   [ 10.0 , 10.5 [     kappa(s,d)=  0.050
V V   [ 10.5 , 11.0 [     kappa(s,d)=  0.033
V V   [ 11.0 , 11.5 [     kappa(s,d)=  0.023
V V   [ 11.5 , 12.0 [     kappa(s,d)=  0.014
V V   [ 12.0 , 12.5 [     kappa(s,d)=  0.012
V V   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
V V   [ 13.0 , 13.5 [     kappa(s,d)=  0.006
V V   [ 13.5 , 14.0 [     kappa(s,d)=  0.005
V V   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
V V   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
V V   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
V V   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
V V   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
V V   [ 16.5 ,  inf [     kappa(s,d)=  0.000
V W   [  0.0 ,  4.0 [     kappa(s,d)=  4.047
V W   [  4.0 ,  4.5 [     kappa(s,d)=  3.485
V W   [  4.5 ,  5.0 [     kappa(s,d)=  5.118
V W   [  5.0 ,  5.5 [     kappa(s,d)=  6.638
V W   [  5.5 ,  6.0 [     kappa(s,d)=  3.661
V W   [  6.0 ,  6.5 [     kappa(s,d)=  1.446
V W   [  6.5 ,  7.0 [     kappa(s,d)=  1.391
V W   [  7.0 ,  7.5 [     kappa(s,d)=  0.143
V W   [  7.5 ,  8.0 [     kappa(s,d)=  0.056
V W   [  8.0 ,  8.5 [     kappa(s,d)=  0.065
V W   [  8.5 ,  9.0 [     kappa(s,d)=  0.106
V W   [  9.0 ,  9.5 [     kappa(s,d)=  0.086
V W   [  9.5 , 10.0 [     kappa(s,d)=  0.031
V W   [ 10.0 , 10.5 [     kappa(s,d)=  0.063
V W   [ 10.5 , 11.0 [     kappa(s,d)=  0.073
V W   [ 11.0 , 11.5 [     kappa(s,d)=  0.026
V W   [ 11.5 , 12.0 [     kappa(s,d)=  0.019
V W   [ 12.0 , 12.5 [     kappa(s,d)=  0.015
V W   [ 12.5 , 13.0 [     kappa(s,d)=  0.019
V W   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
V W   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
V W   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
V W   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
V W   [ 15.0 , 15.5 [     kappa(s,d)=  0.002
V W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
V W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
V W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
V Y   [  0.0 ,  4.0 [     kappa(s,d)=  5.521
V Y   [  4.0 ,  4.5 [     kappa(s,d)=  7.551
V Y   [  4.5 ,  5.0 [     kappa(s,d)=  4.295
V Y   [  5.0 ,  5.5 [     kappa(s,d)=  8.155
V Y   [  5.5 ,  6.0 [     kappa(s,d)=  3.538
V Y   [  6.0 ,  6.5 [     kappa(s,d)=  1.768
V Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.536
V Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.168
V Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.049
V Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.043
V Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.056
V Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.063
V Y   [  9.5 , 10.0 [     kappa(s,d)=  0.064
V Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.084
V Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.043
V Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.019
V Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.010
V Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.009
V Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.007
V Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
V Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.004
V Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.003
V Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.001
V Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
V Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
V Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
V Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
W W   [  0.0 ,  4.0 [     kappa(s,d)=  3.320
W W   [  4.0 ,  4.5 [     kappa(s,d)=  2.909
W W   [  4.5 ,  5.0 [     kappa(s,d)=  3.502
W W   [  5.0 ,  5.5 [     kappa(s,d)=  2.977
W W   [  5.5 ,  6.0 [     kappa(s,d)=  2.311
W W   [  6.0 ,  6.5 [     kappa(s,d)=  0.848
W W   [  6.5 ,  7.0 [     kappa(s,d)=  1.229
W W   [  7.0 ,  7.5 [     kappa(s,d)=  0.148
W W   [  7.5 ,  8.0 [     kappa(s,d)=  0.013
W W   [  8.0 ,  8.5 [     kappa(s,d)=  0.022
W W   [  8.5 ,  9.0 [     kappa(s,d)=  0.017
W W   [  9.0 ,  9.5 [     kappa(s,d)=  0.032
W W   [  9.5 , 10.0 [     kappa(s,d)=  0.142
W W   [ 10.0 , 10.5 [     kappa(s,d)=  0.044
W W   [ 10.5 , 11.0 [     kappa(s,d)=  0.088
W W   [ 11.0 , 11.5 [     kappa(s,d)=  0.013
W W   [ 11.5 , 12.0 [     kappa(s,d)=  0.002
W W   [ 12.0 , 12.5 [     kappa(s,d)=  0.024
W W   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
W W   [ 13.0 , 13.5 [     kappa(s,d)=  0.002
W W   [ 13.5 , 14.0 [     kappa(s,d)=  0.006
W W   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
W W   [ 14.5 , 15.0 [     kappa(s,d)=  0.003
W W   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
W W   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
W W   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
W W   [ 16.5 ,  inf [     kappa(s,d)=  0.000
W Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.161
W Y   [  4.0 ,  4.5 [     kappa(s,d)=  4.775
W Y   [  4.5 ,  5.0 [     kappa(s,d)=  4.355
W Y   [  5.0 ,  5.5 [     kappa(s,d)=  4.393
W Y   [  5.5 ,  6.0 [     kappa(s,d)=  3.954
W Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.585
W Y   [  6.5 ,  7.0 [     kappa(s,d)=  2.174
W Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.086
W Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.037
W Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.075
W Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.031
W Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.093
W Y   [  9.5 , 10.0 [     kappa(s,d)=  0.099
W Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.066
W Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.059
W Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.017
W Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.012
W Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.014
W Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.009
W Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.005
W Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.002
W Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.004
W Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
W Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
W Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
W Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
W Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000
Y Y   [  0.0 ,  4.0 [     kappa(s,d)=  4.372
Y Y   [  4.0 ,  4.5 [     kappa(s,d)=  3.364
Y Y   [  4.5 ,  5.0 [     kappa(s,d)=  3.164
Y Y   [  5.0 ,  5.5 [     kappa(s,d)=  5.364
Y Y   [  5.5 ,  6.0 [     kappa(s,d)=  2.809
Y Y   [  6.0 ,  6.5 [     kappa(s,d)=  0.578
Y Y   [  6.5 ,  7.0 [     kappa(s,d)=  1.708
Y Y   [  7.0 ,  7.5 [     kappa(s,d)=  0.188
Y Y   [  7.5 ,  8.0 [     kappa(s,d)=  0.035
Y Y   [  8.0 ,  8.5 [     kappa(s,d)=  0.040
Y Y   [  8.5 ,  9.0 [     kappa(s,d)=  0.054
Y Y   [  9.0 ,  9.5 [     kappa(s,d)=  0.023
Y Y   [  9.5 , 10.0 [     kappa(s,d)=  0.036
Y Y   [ 10.0 , 10.5 [     kappa(s,d)=  0.043
Y Y   [ 10.5 , 11.0 [     kappa(s,d)=  0.022
Y Y   [ 11.0 , 11.5 [     kappa(s,d)=  0.015
Y Y   [ 11.5 , 12.0 [     kappa(s,d)=  0.021
Y Y   [ 12.0 , 12.5 [     kappa(s,d)=  0.025
Y Y   [ 12.5 , 13.0 [     kappa(s,d)=  0.006
Y Y   [ 13.0 , 13.5 [     kappa(s,d)=  0.004
Y Y   [ 13.5 , 14.0 [     kappa(s,d)=  0.003
Y Y   [ 14.0 , 14.5 [     kappa(s,d)=  0.002
Y Y   [ 14.5 , 15.0 [     kappa(s,d)=  0.002
Y Y   [ 15.0 , 15.5 [     kappa(s,d)=  0.001
Y Y   [ 15.5 , 16.0 [     kappa(s,d)=  0.001
Y Y   [ 16.0 , 16.5 [     kappa(s,d)=  0.001
Y Y   [ 16.5 ,  inf [     kappa(s,d)=  0.000

